Topological phases in the Fermi-Hofstadter-Hubbard model on hybrid-space ladders

In recent experiments with ultracold atoms, both two-dimensional (2d) Chern insulators and one-dimensional (1d) topological charge pumps have been realized. Without interactions, both systems can be described by the same Hamiltonian, when some variables are being reinterpreted. In this paper, we study the relation of both models when Hubbard interactions are added, using the density-matrix renormalization-group algorithm. To this end, we express the fermionic Hofstadter model in a hybrid-space representation, and define a family of interactions, which connects 1d Hubbard charge pumps to 2d Hubbard Chern insulators. We study a three-band model at particle density $\rho=2/3$, where the topological quantization of the 1d charge pump changes from Chern number $C=2$ to $C=-1$ as the interaction strength increases. We find that the $C=-1$ phase is robust when varying the interaction terms on narrow-width cylinders. However, this phase does not extend to the limit of the 2d Hofstadter-Hubbard model, which remains in the $C=2$ phase. We discuss the existence of both topological phases for the largest cylinder circumferences that we can access numerically. We note the appearance of a ferromagnetic ground state between the strongly interacting 1d and 2d models. For this ferromagnetic state, one can understand the $C=-1$ phase from a bandstructure argument. Our method for measuring the Hall conductivity could similarly be realized in experiments: We compute the current response to a weak, linear potential, which is applied adiabatically. The Hall conductivity converges to integer-quantized values for large system sizes, corresponding to the system's Chern number.

==> anc/figure10.json <==
[{"L": 90, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [0.0027826363752629923, 0.004034398389464733, 0.005813962324511479, 0.008332609882729325, 0.011882416077230618, 0.016863731778440694, 0.020053433958592493, 0.023815207962107454, 0.028240979034866664, 0.0334307884230719, 0.039488340672504174, 0.046512009631485496, 0.05457876560307362, 0.0637181639318316, 0.07387465700927431, 0.08486090321672601, 0.09631422695216463, 0.10768142130979463, 0.11826377882629158, 0.12733766038119776, 0.13432067680680837, 0.1389099882587419, 0.14112494812284337, 0.1412453233961526, 0.14105412396962613, 0.1407996901391354, 0.14048574282154724, 0.1401159800229913, 0.13969405898571918, 0.13922357249717232, 0.13870803152519184, 0.13815085040347008, 0.1375553343247118, 0.13692467126170094, 0.13334655164415898, 0.12929123191538527, 0.12500739798695915, 0.1206707785654606, 0.11639911917328705, 0.11226694280656191, 0.10831796853678155, 0.10457470175501371, 0.10104548341728548, 0.09772949258743735, 0.09170781178369802, 0.08642648878721149, 0.08178775516383574, 0.07769800132106952]}, {"L": 120, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [0.0005261155745946988, 0.0008548011919530252, 0.001377677644626929, 0.0022048342726876946, 0.003507570539316829, 0.005552535897902389, 0.00697529350633852, 0.008754822221495373, 0.010979417080489107, 0.013758567884958994, 0.017227136060971926, 0.02154919715192638, 0.026919927333978744, 0.033562001349087045, 0.041709498354372765, 0.05156704495827902, 0.06322695931683286, 0.07653179765937479, 0.09090474114321967, 0.10525116294835435, 0.11810395935402695, 0.12807845818461383, 0.13439156985397616, 0.13706047999154658, 0.13720433808005728, 0.13723274320919987, 0.1371525376355941, 0.1369706872801293, 0.13669418313542347, 0.13632995927775915, 0.13588484007164436, 0.1353654765719262, 0.13477830547790837, 0.13412951407104856, 0.13015779510923697, 0.12540435008140782, 0.12031266763528525, 0.11517401140292405, 0.11016722129933787, 0.10539375213216717, 0.10090436444249407, 0.09671784911222248, 0.09283365263014298, 0.08924007882030616, 0.0828518613636483, 0.07739197360277172, 0.072702731105592, 0.06864762395814827]}, {"L": 150, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [0.0001057276729617973, 0.00019223097097209596, 0.00034582238986724523, 0.0006163983909011073, 0.0010901312337759927, 0.0019159600262442789, 0.0025354242130176674, 0.0033520754544072995, 0.004428642813456896, 0.005848078444690485, 0.007720139747425803, 0.010189952367330557, 0.013448780139212246, 0.017746559520477545, 0.02340372789162204, 0.030814570762020876, 0.04042200566257259, 0.05262044801606014, 0.0675176478219841, 0.08452064441871787, 0.10194676266888125, 0.11724165876099879, 0.12812964066660282, 0.1337775389747532, 0.13431678340904107, 0.13467974837302998, 0.13487708984419, 0.13491987889744894, 0.13481938187232922, 0.13458684073694283, 0.1342333315389238, 0.13376964186280393, 0.1332061442936714, 0.13255275675651368, 0.1282469981165788, 0.12286901210833989, 0.1170679201077448, 0.11124525430787602, 0.10563154325989799, 0.10034661918373611, 0.09544188250149432, 0.0909282122289764, 0.08679375901663033, 0.08301488583735406, 0.07640735168531065, 0.07087088129502206, 0.06619583701462728, 0.06221097418420318]}, {"L": 180, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [2.211782740879631e-05, 4.4986291380166854e-05, 9.028675181965706e-05, 0.00017908223887197483, 0.00035165354207322697, 0.0006849385619243087, 0.000953652524915749, 0.0013262138026672865, 0.0018427231836929403, 0.0025590318761489206, 0.0035531345395437564, 0.0049342463912309675, 0.006855655957780482, 0.009532719849138616, 0.013267263991464162, 0.018477986199761376, 0.025729440336624165, 0.035729825741208976, 0.049209669241821685, 0.06649442886158619, 0.08661519732166179, 0.1065267521620128, 0.12212069738418341, 0.13098665646464358, 0.13353173958917353, 0.13159476452742103, 0.12700152367780604, 0.12107533571263385, 0.1146600082332806, 0.1082547804459526, 0.10213351218301348, 0.09642966339093362, 0.09119283834061453, 0.08642499113609248, 0.08210281273138786, 0.07819111772629206, 0.07144205975633866, 0.06587669236519678, 0.06124067023308366, 0.057334198588673946]}, {"L": 240, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [1.0450802917505442e-06, 2.6596070652473713e-06, 6.641279753916152e-06, 1.630322594214917e-05, 3.9427070096409444e-05, 9.415693285741433e-05, 0.00014494596607117494, 0.00022267466861425333, 0.0003415385923855041, 0.0005232729960764626, 0.0008012642830252936, 0.0012270159665369595, 0.0018803893274097483, 0.002885982834505807, 0.004439491839691501, 0.006850275233417746, 0.010609328817186237, 0.016492352570144808, 0.025687808271387502, 0.039824005979278265, 0.06034839573255257, 0.08612945432274588, 0.11065838885371637, 0.126314950286866, 0.12815819440220322, 0.12960770553184442, 0.13069176262863968, 0.1314409827513987, 0.1318866599859353, 0.13205953296851414, 0.13198900932204904, 0.1317026396456048, 0.13122588644360966, 0.13058204378903016, 0.12552886544363262, 0.1187189874605854, 0.11131494314195256, 0.10397364052632396, 0.09704216896609719, 0.09067836099126358, 0.08492887074581179, 0.07977945076911908, 0.07518592014975978, 0.07109220256117998, 0.0641752477716111, 0.058612560534655134, 0.054075852442601824, 0.05032036450923827]}, {"L": 300, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [5.268582470296934e-08, 1.6773154731808404e-07, 5.210203948280423e-07, 1.582770876473738e-06, 4.712970395059912e-06, 1.379281498348206e-05, 2.346623455906638e-05, 3.980148711624221e-05, 6.733576142825548e-05, 0.00011369348427037185, 0.00019171582834087708, 0.0003231069262815689, 0.0005447380119433243, 0.0009196689974610983, 0.001556689600740735, 0.0026454409970920745, 0.004520468274899936, 0.007778906767920701, 0.013493073456050553, 0.023551593290353945, 0.04090215238365813, 0.06798197268773976, 0.09980805401839143, 0.12246138338485879, 0.1251815644188654, 0.12733618176181383, 0.12897335254310982, 0.1301454096349467, 0.13090516768249005, 0.1301224823172028, 0.12473496205946222, 0.11727561977142142, 0.10912464513327091, 0.10105913276030376, 0.09349379245228995, 0.08661464854017897, 0.08047029696134411, 0.07503419419544854, 0.0702443598413851, 0.06602646333109397, 0.05901489362141843, 0.05348533625101137, 0.04904906730266456, 0.04542648581302644]}, {"L": 360, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [2.7816443592953988e-09, 1.1040595437883383e-08, 4.261025643437222e-08, 1.6009498471358796e-07, 5.868740354797453e-07, 2.104523113666268e-06, 3.95683623266585e-06, 7.408824760135602e-06, 1.382279082484672e-05, 2.5714611121552267e-05, 4.773241373223769e-05, 8.848497957203438e-05, 0.00016397760655806337, 0.00030415141709050353, 0.0005654843945879229, 0.0010557165094411403, 0.0019833580770768355, 0.003758994058146392, 0.0072065227577258195, 0.014000435616370432, 0.02745104186067726, 0.052706857289121944, 0.0895039641230434, 0.11917797890517912, 0.12275995407463802, 0.12558208259365777, 0.12772086322004128, 0.12925964188478156, 0.13027978610226787, 0.13085574838146974, 0.13105316029542768, 0.13092845625266203, 0.13052960875335373, 0.12989719454194482, 0.12427150230051864, 0.11633679757127724, 0.10760959787360314, 0.09896159768703638, 0.09087411676711099, 0.08356712469742067, 0.07709653272076589, 0.0714271505517684, 0.06648181874547765, 0.06216977638490895, 0.05509795802116091, 0.049610640953576146, 0.04526739715472239, 0.041760066640340376]}, {"L": 450, "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.91, 7.92, 7.93, 7.94, 7.95, 7.96, 7.97, 7.98, 7.99, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "B": [3.5055180980236855e-11, 2.189332048985193e-10, 1.0766219027402713e-09, 5.445796702474581e-09, 2.7171240923884454e-08, 1.3198906001488098e-07, 2.881123019049525e-07, 6.257603731851802e-07, 1.3520934286637143e-06, 2.908232883402917e-06, 6.23428582280372e-06, 1.3327788576877886e-05, 2.845164306775061e-05, 6.072793753020278e-05, 0.0001298215887791665, 0.0002785542316847689, 0.0006015282304541181, 0.001311906514864014, 0.0029025204634137713, 0.006548261102163, 0.015121702200765808, 0.03529445900362049, 0.07510432757739749, 0.11500853810288092, 0.11985458298580509, 0.12360640382984656, 0.12640268204101723, 0.12839211441305454, 0.1297126273112612, 0.1304826149716003, 0.13079964497300167, 0.13074237622560958, 0.13037377444829246, 0.1297443570864648, 0.12388730743292009, 0.11546432329502154, 0.10609428332258364, 0.09675404752309291, 0.08802254894091466, 0.08017896776986289, 0.07329890390802374, 0.06734010216998954, 0.06220613417654619, 0.05778444357094237, 0.05065442672003084, 0.04523311452276524, 0.04101352332190311, 0.03765240340402731]}]

==> anc/figure11.json <==
[{"gap": "Internal", "L": [30, 60, 90, 120, 150, 180, 210, 240, 270, 300, 360, 450, 600], "U": [7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0, 9.05, 9.1, 9.15, 9.2, 9.25, 9.3, 9.35, 9.4, 9.45, 9.5], "values": [[null, 0.2510087525356042, null, 0.23363490834299938, null, 0.21706070207740424, null, 0.20127807124440267, null, 0.18627865438049795, null, 0.1720536373063979, null, 0.158593574200399, null, 0.14588818424950034, null, 0.1339261270100991, null, 0.12269476278979852, null, 0.11217990820699697, 0.10718625930680048, 0.10236560115449933, 0.09771562641969922, 0.09323389307870045, 0.08891782086070066, 0.08476468892290256, 0.08077163489409855, 0.0769356554038012, 0.07325360818550308, 0.06972221580830151, 0.06633807106150158, 0.0630976439630011, 0.05999729033830192, 0.05703326186080204, 0.05420171742249735, 0.051498735654899264, 0.04892032840400162, 0.04646245493940171, 0.04412103665880096, 0.041891972051402604, 0.039771151681701866, 0.03775447296150247, 0.035837854504201516, 0.03401724986209942, 0.03228866048690193, 0.0306481477700018, 0.0290918440582999, 0.02761596256319976, 0.026216806113399826], [null, 0.19652755691180346, null, 0.17713194986930603, null, 0.15858066259140458, null, 0.14090564410049922, null, 0.12414673612869365, null, 0.10835162159629874, null, 0.09357504840309616, null, 0.07987700423239374, null, 0.06731944110479304, null, 0.05596109953759765, 0.050747334414701584, 0.04585008360290033, 0.041272130052298905, 0.03701433594270043, 0.03307533567579668, 0.029451289007795367, 0.02613572543209841, 0.023119509939000693, 0.02039094633690297, 0.01793602170859998, 0.01573877493339637, 0.013781759207205369, 0.012046555700202077, 0.010514294525599155, 0.009166142277003075, 0.007983725675401843, 0.006949472689100844, 0.0060468644640039315, 0.005260601111402252, 0.004576691005297562, 0.0039824769527001536, 0.003466613510397565, 0.003019009285402774, 0.0026307460096006707, 0.0022939841948002027, 0.0020018628994051824, 0.0017483991042013258, 0.0015283904265004367, 0.0013373236624971696, 0.0011712905282976749, 0.0010269112248053602], [0.1939550014444933, 0.18349717687250688, 0.17322366777770526, 0.16313733865570157, 0.1532419259247888, 0.14354218596830037, 0.1340440575890085, 0.12475484224430033, 0.11568339157589946, 0.10684030194060767, 0.09823809701259734, 0.08989139114540023, 0.0818170040331978, 0.0740340104162982, 0.06656368283860559, 0.059429302850787735, 0.052655786721402364, 0.04626909145690661, 0.04029532992879581, 0.034759552929997994, 0.02968412855960878, 0.025086740101102123, 0.02097809155078778, 0.01735964126250167, 0.014221824751700751, 0.011543365160491703, 0.009292048707294498, 0.007426997391789314, 0.005901965632688189, 0.004668925776400101, 0.0036812337611991097, 0.002895935689693374, 0.0022751050934886052, 0.0017863384505005797, 0.0014026466849941244, 0.0011019833435028659, 0.0008666016292977474, 0.0006823710938022032, 0.0005381304048910351, 0.0004251140488946703, 0.00033646535200659855, null, null, null, null, null, null, null, null, null, null], [0.18920070072999806, 0.17853318181698796, 0.16803480967101336, 0.15770711376600843, 0.14755248887800576, 0.13757441577399732, 0.12777774506898254, 0.1181690488990057, 0.10875705367200794, 0.09955316052699459, 0.09057205254498513, 0.08183236426700091, 0.07335739380198447, 0.06517574521498659, 0.057321817729985014, 0.04983596298902171, 0.04276412143900643, 0.03615673626400451, 0.030066723168005183, 0.024546236925999665, 0.01964188541799672, 0.01538812950199997, 0.011799276163998229, 0.008862095032000639, 0.006532577768993519, 0.004739835047999463, 0.0033965779289957254, 0.0024120282750033084, 0.0017025143539939336, 0.0011974181570053588, 0.0008408059399869217, 0.0005903180310014022, 0.00041485759199133554, 0.0002920722639885298, 0.00020611938900572113, null, 0.00010356330899696786, null, 5.273450200604657e-05, 3.781272199887553e-05, 2.715453699408954e-05, null, null, null, null, null, null, null, null, null, null], [0.1869177759019749, 0.17613951957397944, 0.1655209534680182, 0.15506241339400617, 0.1447649329499825, 0.134630465219999, 0.12466218323299927, 0.11486488925001481, 0.10524556993900092, 0.09581414153501555, 0.0865844351470173, 0.07757545972199864, 0.06881295258000364, 0.06033114088199909, 0.05217451166200249, 0.044399174760997084, 0.03707320359498567, 0.0302752319839783, 0.02409069126397867, 0.018605213235019846, 0.013894360902980907, 0.010008282466003493, 0.006952132668999411, 0.004670918099009214, 0.0030528682769954685, 0.001954815779015462, 0.0012346779660106222, 0.0007735481459860694, 0.0004827771109887635, 0.00030105560000492915, 0.0001879710719947525, null, 7.395763600470673e-05, null, 2.9561699989244516e-05, null, 1.161622100198656e-05, null, 4.790289835909789e-07, null, null, null, null, null, null, null, null, null, null, null, null], [0.18565128567698252, 0.17480812231301002, 0.1641186238500154, 0.1535822563780016, 0.14319901859798279, 0.1329696309189785, 0.12289580429398939, 0.11298062500901551, 0.10322911114297995, 0.09364902013098231, 0.08425201959801143, 0.07505535552701303, 0.06608417239701225, 0.057374562337003, 0.04897722783701397, 0.04096114582202404, 0.03341589123999711, 0.02645057908901549, 0.02018757927200454, 0.014750478971990333, 0.010245714505998649, 0.006733859127024289, 0.004191246947016225, 0.0024897211769996375, 0.0014287964490051763, 0.0008020043439955771, 0.00044466735897685794, 0.00024525583199874745, 0.00013517299899490354, 7.463952800890183e-05, 4.1166699020322994e-05, 2.2976167002752845e-05, 6.845923991249947e-06, 1.6508539886217477e-06, 2.2370599594978557e-07, 4.648700269171968e-08, 1.5869005665081204e-08, 7.401013135677204e-11, 4.999378688808065e-11, null, null, null, null, null, null, null, null, null, null, null, null], [0.18487733752900226, 0.17399307348600246, 0.16325845863099175, 0.15267233722201468, 0.14223395390098403, 0.1319431082780227, 0.12180037911099362, 0.11180745755601151, 0.10196764737298736, 0.09228663167698414, 0.08277365503499823, 0.07344335190600759, 0.06431854822997707, 0.055434399380004606, 0.046844122701003243, 0.0386258751609887, 0.03088877744201568, 0.023773719334002408, 0.017443853239001328, 0.012063938294005538, 0.007770653942998251, 0.004626616250988036, 0.0025556790239988914, 0.0013308398920059972, 0.0006668438740007332, 0.0003271243490132747, 0.00015896506999979465, 7.718030201431247e-05, 3.7022577998868655e-05, 1.0777146002283189e-05, 1.0081100185743708e-06, 3.4708901353042165e-07, 0.016710589252994623, 8.398615136684384e-11, 8.100187187665142e-11, null, 5.800870894745458e-11, null, null, null, null, null, null, null, null, null, null, null, null, null, null], [0.18437038667201477, 0.17345852964297137, 0.16269353020697963, 0.15207378165399632, 0.14159797514201955, 0.13126522470702184, 0.12107525140902453, 0.11102866166896774, 0.10112738032000834, 0.09137532900899714, 0.08177952878503447, 0.07235190250401047, 0.06311224807598137, 0.05409308551600134, 0.04534717178603387, 0.03695801454097136, 0.029051293776035436, 0.02179997940100975, 0.015411607816986361, 0.010094389504985202, 0.0060131283960060955, 0.0032215359800034093, 0.0015667939279921939, 0.000711176056995555, 0.00031023265401586286, 0.0001327824729742133, 5.618343197966169e-05, 1.500732599879484e-05, 0.0008596042169983775, 1.2744402511088992e-07, 3.0370017611858202e-09, 1.730029453028692e-10, 2.3300117391045205e-10, -1.340083599643549e-10, 1.3000089893466793e-10, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null], [0.1840205081639965, 0.1730892620859663, 0.16230286308302766, 0.15165936874996078, 0.14115705660100275, 0.1307945232520069, 0.12057083576701189, 0.1104857624280271, 0.10054013769700987, 0.09073645222196092, 0.08107983435996857, 0.07157972805902091, 0.06225282026997547, 0.05312817322402452, 0.044256035769990376, 0.035721799504983665, 0.02766835929099898, 0.0202871132700011, 0.013846319696028786, 0.008595277945971702, 0.004723019727009614, 0.0022626471389912695, 0.0009627746650267, 0.000379680909986746, 0.00014390910598649498, 5.3865627023697016e-05, 1.1405187990476406e-05, 7.578331008062378e-06, 5.1040274229308125e-09, 4.030198397231288e-10, 1.5940031516947784e-09, -2.1299229047144763e-10, 1.7496404325356707e-10, -2.119691089319531e-10, 9.159748515230604e-10, -6.029949872754514e-10, -3.6499159250524826e-10, -2.1998403099132702e-10, -2.1100277081131935e-10, null, null, null, null, null, null, null, null, null, null, null, null], [0.18376898566100408, 0.1728236101399716, 0.16202158822500223, 0.1513607239629664, 0.1408389784480164, 0.1304545512660411, 0.12020600408004611, 0.11009244958000863, 0.10011386198601713, 0.09027157988799672, 0.08056916675803905, 0.071013923942985, 0.06161964030798117, 0.052411712171988256, 0.043436660152963213, 0.03477898910296062, 0.026586255195013564, 0.019092331399974682, 0.012603449311995973, 0.0074206437950010695, 0.0037521031129585936, 0.0015980476219965567, 0.0005921122919971822, 0.00020247017300789594, 6.621846603138692e-05, 2.1816101991589676e-05, 3.322589918752783e-07, 6.970140020712279e-10, 6.749587555532344e-10, 1.5796786101418547e-10, 4.2803094402188435e-10, 7.199787432909943e-10, 4.680487108998932e-10, -8.889742275641765e-10, -3.9898395698401146e-10, -8.989786692836788e-10, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null], [0.18343961858801094, null, 0.16165265674101192, null, 0.14042089693003845, null, 0.11972512888399933, null, 0.09954981087895476, null, 0.07988951539101663, 0.07025772506096928, 0.060768502483995235, 0.051440435345000424, 0.04231135760301186, 0.03345835177196932, 0.025036248133005756, 0.01732955115602408, 0.010753371561008862, 0.00570914626399599, 0.0024268905080475633, 0.0008047633149885769, 0.0002238741419660073, null, 7.19689001016377e-06, null, 4.120010999031365e-09, null, -6.895106707816012e-11, 1.4139800441625994e-09, 1.8900436771218665e-10, -1.2140048966102768e-09, -1.285002326767426e-09, -1.8019932213064749e-09, 5.330207386577968e-10, null, 1.9650201465992723e-09, null, 1.8910100152425002e-09, null, null, null, null, null, null, null, null, null, null, null, null], [null, null, null, null, null, null, null, null, null, null, 0.07931928668699584, 0.07053886397000042, 0.06004614423403609, 0.05060813101403028, 0.04133199727999681, 0.03227867775103732, 0.023594064972996875, 0.015610774924994075, 0.008915750233029485, null, 0.001313941169996724, 0.00029045892796375483, null, 3.229098410884035e-08, -3.99302280129632e-09, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null], [0.18295644041006653, 0.1719640866269856, 0.16110994338203, 0.1503908831739409, 0.13980371786703927, 0.12934517448695715, 0.1190119258969844, 0.1090832173730405, 0.0990076568140239, 0.08873022613192916, 0.07886499458197704, 0.06910987908395327, 0.05946437144098127, 0.04993182505199911, 0.040524946316963906, 0.03128086227604854, 0.022310833982942313, 0.013959292210984131, 0.0070943127440159515, 0.0025604608669027584, 0.0004961179799920501, 9.164405707906553e-05, 1.1551946954568848e-08, 4.072944648214616e-09, -2.3189841158455238e-09, 1.853493358794367e-08, 3.291302164143417e-08, 7.092012310749851e-09, 1.329397036897717e-08, 1.352896106254775e-08, 1.0655980986484792e-08, 5.7181068768841214e-09, 8.844040166877676e-09, 5.4139945859787986e-09, -9.458062777412124e-09, 8.275037544080988e-09, 8.933966455515474e-09, 6.079959575799876e-07, -6.000391294946894e-10, -9.475002116232645e-09, null, null, null, null, null, null, null, null, null, null, null]]}, {"gap": "charge", "L": [30, 60, 90, 120, 150, 180, 210, 240, 270, 300, 360, 450, 600], "U": [7.05, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0], "values": [[0.5338789599914531, 0.5210874236882983, null, 0.5090655150444992, null, 0.49780931725445043, null, 0.4873141469950486, null, 0.47757435724574826, null, 0.4685831301940002, null, 0.46033226037515185, null, 0.45281193020920085, null, 0.4460104829831, null, 0.43991420192674724, null, 0.43450710792859937, null, 0.4297707920205003, null, 0.4256843011634519, null, 0.4222240962178496, 0.4207207973033018, 0.41936409858965007, 0.41815036748630163, 0.41707583665435166, 0.41613661416150194, 0.41532869506269954, 0.41464797426174904, 0.41409026047329967, 0.4136512910821022, 0.4133267476724001, 0.41311227198965206], [0.36873671778950623, 0.3516078573536561, null, 0.33542183195840636, null, 0.32024494744530685, null, 0.3061508011622429, null, 0.2932189583527993, null, 0.28153283592154565, null, 0.2711765654660496, null, 0.2622305436581982, null, 0.2547653310646041, null, 0.2488336495136494, null, 0.2444606968066516, null, 0.24163408176729462, null, 0.24029617177894735, null, 0.2403424592534975, 0.24084069017079557, 0.24162829080125192, 0.24268323452680107, 0.24398295999055364, 0.24550489778345508, 0.24722693027155174, 0.24912776568174877, 0.2511872192175524, 0.2533864043964016, 0.2557078439263485, 0.2581355138215997], [0.320849373811555, 0.30086410592949875, null, 0.28168470494570386, null, 0.26342947236864944, null, 0.24625039294305395, null, 0.23033636329208917, null, 0.21591348625424445, null, 0.20324010432844375, null, 0.19259349717830077, null, 0.18424439768421053, null, 0.17841463559574322, null, 0.17521545091774726, null, 0.17458047966404422, null, 0.1762382507435447, null, 0.17976587355499873, 0.18208424253884914, 0.18469804758289854, 0.18755767760779918, 0.19061940375394926, 0.1938454242293446, 0.1972035028694492, 0.20066639851749812, 0.20421122000900738, 0.2078187915275933, 0.21147306985699998, 0.21516063341464786], [null, null, 0.26899632618400915, 0.25853023188099655, 0.24824010942049313, 0.23814633323399903, 0.22827366254200143, 0.21865185457301095, 0.20931627108299722, 0.20030842907451785, 0.19167642420399034, 0.1834751268214987, 0.1757660196634916, 0.16861652031351326, 0.16209862041250744, 0.15628668274950286, 0.15125424934700504, 0.14706968942800103, 0.14379045199899565, 0.14145576443849706, 0.14007830491999584, 0.13963690790000527, 0.14007387820498707, 0.14129979592500064, 0.1432051946289974, 0.1456747666740057, 0.14859922649299762, 0.151882367735503, 0.15544357818599508, 0.15921736309950063, 0.1631514261764906, 0.16720434851499277, 0.17134339203650484, 0.17554263833599748, 0.1797814894505052, 0.18404349508450224, 0.18831546444300784, 0.19258675306198825, 0.19684873642499667], [null, null, 0.2579125858124911, 0.24682529979450862, 0.23585696824051183, 0.22502502732299945, 0.21435263204500643, 0.20387000426549662, 0.19361597241450568, 0.18363965416001804, 0.17400217202799695, 0.16477819735199262, 0.15605698019298586, 0.14794235292099245, 0.1405510459114936, 0.13400864644899002, 0.12844275309799968, 0.12397313670952315, 0.12069847806249356, 0.11867875209300394, 0.11791457955750673, 0.11833251760150176, 0.11979040856348888, 0.12210591302701346, 0.12509267159050808, 0.12858597606849287, 0.13245268237149332, 0.13659032171500485, 0.1409217653660022, 0.1453892905644949, 0.14994954553050377, 0.15456971601699365, 0.15922472949499422, 0.16389524762149676, 0.16856617424149078, 0.17322540840349632, 0.17786346134150222, 0.1824759293054825, 0.1870546457339941], [null, null, 0.2517463698094957, 0.24026599545048555, 0.22885669803000042, 0.2175303076635089, 0.20630458159548937, 0.19520517347000066, 0.18426812799800985, 0.17354293920500652, 0.16309612807849305, 0.1530151254630141, 0.14341193488951376, 0.13442554062901024, 0.1262213428429959, 0.11898544574850689, 0.11291215607249683, 0.10818480524899599, 0.10495038619050945, 0.10328533297501963, 0.10315479337850775, 0.10439390847250252, 0.1067456675124987, 0.109935157916496, 0.11372575541798824, 0.11793679570649829, 0.12243772776400874, 0.12713571156801606, 0.1319643446025225, 0.13687576453250472, 0.1418341201524953, 0.14681214100349393, 0.15179488029950505, 0.15676405948001104, 0.16170814021150193, 0.1666184968434976, 0.1714885230010026, 0.17631317541699332, 0.18108859354701679], [null, null, 0.24803370271899894, 0.23630028320451402, 0.22460109796951144, 0.21294183066152073, 0.20133346401749463, 0.18979456998049216, 0.17835447250050152, 0.16705750708598543, 0.1559685532014896, 0.145179834107509, 0.1348185130474917, 0.12505364297699373, 0.11609931295799925, 0.10820879200949207, 0.1016545225315042, 0.09669416628950955, 0.09352749194449927, 0.09223897236348932, 0.09272925074949967, 0.09470741874200428, 0.09779647146748971, 0.10165647669499833, 0.10603391627000747, 0.1107540475490083, 0.1156983536855023, 0.12078498603300147, 0.12595492731500713, 0.13117481487299187, 0.13640978160950112, 0.14163834212499182, 0.14684463542999993, 0.15201686103749523, 0.15714622160800218, 0.16222617517750848, 0.1672518979810036, 0.172219887412993, 0.1771276417509995], [null, null, 0.24565554534751755, 0.23375540809851714, 0.22186214484000288, 0.2099758070860105, 0.19810069307052913, 0.1862476607759902, 0.17443756720504666, 0.16270628736097592, 0.1511118550594972, 0.1397441730704969, 0.12873727634101328, 0.11828278394847302, 0.10864005041700864, 0.10013336494701264, 0.09312355406849804, 0.08795222639399469, 0.0848740144365081, 0.08396983495001109, 0.08504492429449328, 0.08766121871200028, 0.09134039127451388, 0.09571133966448997, 0.10052515906998849, 0.10562036781699646, 0.11089041676549982, 0.11626109344851443, 0.12168764420451339, 0.1271307625489868, 0.13256538621151037, 0.13797337114398545, 0.14334152954650392, 0.14866029871448916, 0.15392278965099138, 0.15912410760849127, 0.16426083625499643, 0.1693306849030023, 0.17433220649850512], [null, null, 0.2440541267375238, 0.2320413893394857, 0.22001545030053649, 0.20797159200802184, 0.19590817185198262, 0.1838287464664745, 0.17174545106146866, 0.15968428990402117, 0.14769329212450089, 0.13585462895903788, 0.12430158233300403, 0.11323981272900596, 0.10296785870599479, 0.09388207832546414, 0.086440717202521, 0.08107804343450198, 0.07810363114597862, 0.07758102444549309, 0.07919098083300469, 0.0823443284394898, 0.08649222839198956, 0.09125818205848191, 0.096406661464016, 0.1017891369654933, 0.10730728864203343, 0.11289928669850724, 0.11851738312901716, 0.12413047461697602, 0.12971654085748696, 0.13525997993900774, 0.14074978843848385, 0.14617824597152662, 0.15154003885447764, 0.15683159641150723, 0.16205064470801744, 0.16719585100946688, 0.17226659654201626], [null, null, 0.24293045762399856, 0.23083978886901946, 0.21872119930804956, 0.20656608835352586, 0.19436779241399904, 0.1821234230685036, 0.1698369508289943, 0.15752438024298954, 0.1452222812494881, 0.13300154366501715, 0.12098848169799226, 0.10939435435545874, 0.09854907362802123, 0.08891948634348523, 0.0810689701604872, 0.07553250091399377, 0.07267302093598005, 0.07252154341853156, 0.07461008890101084, 0.07820976434001636, 0.08273236480300739, 0.0878105891644907, 0.09322026538347927, 0.0988320749034699, 0.1045493087439695, 0.11031267951449308, null, null, null, null, null, null, null, null, null, null, null], [null, null, 0.2415045089475143, 0.22931866187698802, 0.21708600842001147, 0.20479238099596841, 0.192423640873983, 0.1799668287694942, 0.16741240224703802, 0.1547584611414834, 0.14201864855047575, 0.12923676974301657, 0.11651305315248806, 0.1040484734324707, 0.0922095085574881, 0.08159052800803579, 0.07298257289448884, 0.06714421852950636, 0.06453561030602373, 0.06507529676648005, 0.06795314599699509, 0.07223021249248518, 0.07730630515499115, 0.08284531458747324, 0.08864919936803517, 0.09459493521248419, 0.1006017592330295, 0.10661717108246194, null, null, null, null, null, null, null, null, null, null, null], [null, null, 0.24038001843300094, 0.2281253691974996, 0.2158098706440228, 0.2034146742775249, 0.1909190275619892, 0.17830054030602582, 0.16553614054598143, 0.15260444639449133, 0.13949120273952076, 0.1262013729410114, 0.11278544613148256, 0.09939525002451433, 0.08639199319549107, 0.07450688511451631, 0.06489339684102902, 0.05869590325102081, 0.05648553876997653, 0.05790045909395758, 0.06161157603602874, 0.06654578978748305, 0.07216253415251117, 0.07815234969450557, 0.08433932822200063, 0.0906123474524918, 0.09690070459350864, 0.10315926972546663, null, null, null, null, null, null, null, null, null, null, null], [null, null, 0.23953885139854947, 0.22723975523001627, 0.21487111929246794, 0.20241087184001572, 0.1898334670335089, 0.17710924111344184, 0.1642038714139744, 0.15107836290650312, 0.13769052568648021, 0.1240007204230551, 0.10998920939698564, 0.095705671707492, 0.08140681562048258, 0.06788578766099818, 0.05686809259356096, 0.050255515330945855, 0.04869372304000308, 0.05114361411506252, 0.05565843246148461, 0.06121920028448358, 0.06734400869396495, 0.07376569775544795, 0.08032092433148819, 0.08690856731954, 0.09346639491900532, 0.09995655321449703, 0.10635662914944533, 0.1126538278660405, 0.11884163210203269, 0.12491716369549977, 0.13088003265295356, 0.13673125880154657, 0.14247282102292047, 0.14810712413344618, 0.1536369331014953, 0.15906510997803025, null]]}, {"gap": "spin", "L": [30, 60, 90, 120, 150, 180, 210, 240, 270, 300, 360, 450, 600], "U": [7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95, 9.0], "values": [[null, 0.35191611646410337, null, 0.3344270035755983, null, 0.3175890749877013, null, 0.3014026240536012, null, 0.2858682651435984, null, 0.2709866732857975, null, 0.2567582895851004, null, 0.24318299506060015, null, 0.23025975877660088, null, 0.2179862699730002, null, 0.2063585682502982, null, 0.19537068969799876, null, 0.18501435070099959, null, 0.17527869256170092, null, 0.1661501099546001, 0.16180845016300083, 0.1576121827810013, 0.1535588234014007, 0.1496457243442002, 0.14587008272449964, 0.14222895020780157, 0.1387192443246974, 0.13533776113779794, 0.13208118905010124, 0.1289461235705005, 0.12592908260659996], [null, 0.29141678143440686, null, 0.27039800048260076, null, 0.24994983081809607, null, 0.23012622536430172, null, 0.21099398063789465, null, 0.19263248396420352, null, 0.17513247340029636, null, 0.15859339441389864, null, 0.14311889493459518, null, 0.12881003375780153, null, 0.11575599081290022, null, 0.10402265280649914, null, 0.09364060340610081, null, 0.08459558193180072, null, 0.07682518926809934, 0.07338648009759652, 0.07022433101210623, 0.06732111144940234, 0.06465841779430548, 0.06221757563190522, 0.05998010516429986, 0.05792809347499883, 0.056044480151705045, 0.054313255006000816, 0.05271957653219772, 0.05124982352059959], [0.2885083801004953, 0.27701119209140757, 0.2655860138011974, 0.2542362609010951, 0.24296692051738944, 0.23178491902140763, 0.22069920070330795, 0.20972115279229797, 0.19886466506120826, 0.1881465899811019, 0.17758673992899787, 0.1672083312669912, 0.15703783242490488, 0.1471052790436005, 0.13744382809291267, 0.12808976671279027, 0.11908160168090376, 0.11045953616699933, 0.10226390123779083, 0.09453392390661008, 0.08730534221921005, 0.08060834114729687, 0.07446455958150011, 0.06888493309850219, 0.06386728541400544, 0.059396012625100525, 0.05544240388159949, 0.051967474639198485, 0.04892500392679722, 0.0462657742646968, 0.04394059832630148, 0.04190316064149613, 0.04011150109998596, 0.03852872358210391, 0.037123094324400085, 0.03586775874690318, 0.03474016498340404, 0.033721537919007005, 0.03279646666319991, 0.03195179254109348, 0.031176413763802202], [0.2841685061389967, null, 0.2605649206690259, null, 0.2370678350590083, 0.22535993879100147, 0.2136842460909918, 0.20204856698398999, 0.19046473312801027, 0.1789494126080058, 0.1675250071779999, 0.15622060959000805, 0.1450729692329844, 0.13412734615999966, 0.12343809492500668, 0.11306875747001754, 0.10309138430599774, 0.09358478613300747, 0.08463150966500166, 0.07631327605901106, 0.06870465116298874, 0.06186487968899712, 0.05582855188200142, 0.05059728896699767, 0.046136088359986616, 0.042380697642002474, 0.039232269937997444, 0.03661009394301118, 0.0344004221209957, 0.03253999085900716, 0.030955089630992916, 0.029590985921998936, 0.02840447387599454, 0.027363425680988485, 0.0264395145040055, 0.025613977533993193, 0.024870608539004024, 0.02419662383999821, 0.02358179904800295, 0.023017831880991935, 0.022497926159005033], [0.28246330013698184, 0.27052398872498884, 0.2585895450420139, 0.24665266740601055, 0.2347069838279765, 0.2227476236750192, 0.2107719272090094, 0.19878036406100819, 0.18677765379899824, 0.17477416840500837, 0.1627876524389933, 0.1508452958830162, 0.13898614093898232, 0.1272636733299919, 0.11574836946999767, 0.10452951581899583, 0.09371554328998855, 0.08343180584898846, 0.07381481413099777, 0.06500250564999988, 0.05711987514598604, 0.05025922738801114, 0.04445698648399343, 0.0396764455439893, 0.03581123483800752, 0.03271613738101564, 0.030222842430021046, 0.028199231181986306, 0.026533603979999043, 0.025141302417011957, 0.023959845695003423, 0.022943379847987444, 0.022058076692019313, 0.02127867390399274, 0.020586016345987446, 0.01996534004200612, 0.019405023307996316, 0.01889554620601075, 0.018429273483008046, 0.018003069859986454, 0.017609554963996743], [0.28166498553798647, 0.26967749211002, 0.25768471756799727, 0.24567578987199568, 0.23363976088799632, 0.22156608117100518, 0.20944530142099893, 0.1972700236279934, 0.18503621107097956, 0.17274493045798067, 0.1604047003110054, 0.14803463309701215, 0.13566848140399657, 0.12335967536901649, 0.11118693696801074, 0.09925972820701645, 0.08772221011801662, 0.07674949872901493, 0.06654130009800951, 0.05730458250801007, 0.049223141127015424, 0.042422216803998936, 0.036922334205002016, 0.032606261372990275, 0.02926954089798528, 0.02668295405899812, 0.02464686050697651, 0.023010941128006834, 0.021668958530000282, 0.020547195421016795, 0.019594055711024794, 0.018772980817999496, 0.018056622934011557, 0.01742400278700984, 0.016864726053995582, 0.016363711568004646, 0.015911561172998745, 0.01550097073200618, 0.015126019348997488, 0.014781857716002378, 0.014464447590000873], [0.28123403333501074, 0.2692262781710042, 0.2572096241239876, 0.24517135276801127, 0.23309779643798834, 0.22097458148601845, 0.20878713386599657, 0.19652149376400985, 0.1841655455349951, 0.17171076454198442, 0.15915481149301058, 0.14650527004798164, 0.1337850970829777, 0.12104019320202042, 0.10834904351600017, 0.09583438952998335, 0.08366868031700392, 0.07208141940600399, 0.0613422830190018, 0.05173586012000442, 0.04351456738100978, 0.036822912968005994, 0.031639570632989944, 0.02774873866300709, 0.02483798355200406, 0.022621412696992138, 0.020888759621016106, 0.019498795825995785, 0.018358364377007774, 0.017404437760006886, 0.01659172723699953, 0.015896697290003203, 0.015291358286987133, 0.014758879916996648, 0.014286398101006625, 0.01386386752599833, 0.013483323266001435, 0.01313837391501238, 0.01282383977601853, 0.01253549333799242, 0.01226983040899654], [0.28097524308003585, 0.2689576520979813, 0.25693021599198573, 0.24487950743798592, 0.232790574543003, 0.22064691584103002, 0.2084306707080259, 0.19612314902099115, 0.18370581758500748, 0.1711618744159864, 0.15847861627202064, 0.14565122024799848, 0.13268893243201774, 0.11962454292199709, 0.10652976825400629, 0.09352752018196497, 0.08081766284800551, 0.06867836402000194, 0.05746246696699586, 0.04753287487599778, 0.03920298496700525, 0.03265237803202581, 0.027785292629005198, 0.02425680055799262, 0.021667657629024006, 0.01970946743398372, 0.018180793639999138, 0.01695494268000175, 0.01595026018199519, 0.01510996348801541, 0.014401240553013395, 0.013792730859989888, 0.013264426353003955, 0.012801166154986277, 0.012391253120995316, 0.01202555585800269, 0.011696861780990275, 0.01139941447800652, 0.011128573396007369, 0.010880564795996861, 0.010652285251012472], [0.28080751901200074, 0.26878426881495443, 0.25675112550203494, 0.24469451615198068, 0.23259907096803545, 0.22044735609097188, 0.20821971214400037, 0.19589443586301059, 0.1834483852529729, 0.1708582556429974, 0.1581026221809907, 0.14516521494402923, 0.13204088642100942, 0.11874623174401222, 0.10533713338003281, 0.09193627189699782, 0.07875475356195238, 0.06613189169297584, 0.05446864644403604, 0.044243693795976924, 0.035845913314005884, 0.029455709599005786, 0.024880245856991223, 0.021644667615021262, 0.01929245360696541, 0.017516470230987125, 0.016130922766024014, 0.01502181873797781, 0.014114223134015447, 0.013361739887045587, 0.012726464324998688, 0.012183253678983874, 0.011713360225996894, 0.011302604477009481, 0.010940113392962303, 0.01061744902403916, 0.010327980903014122, 0.01006644484999697, 0.009828614294008275, 0.009611066506977295, 0.009411005484992074], [0.2806926377760419, 0.26866566450098617, 0.2566289537670059, 0.24456901613899618, 0.23247048466697606, 0.2203156636650192, 0.20808413959701966, 0.19575252396703036, 0.18329464848602584, 0.17068242338501705, 0.15788755298700607, 0.14488422094700582, 0.13165395668801239, 0.11819620395101538, 0.10455055837599048, 0.09082062153197512, 0.07724207128802618, 0.06415319915402051, 0.052091346740951394, 0.04161054334900882, 0.033169628758003, 0.026946430818043154, 0.022628883826030233, 0.019623328019008568, 0.017445360150020406, 0.015801657930978763, 0.014518404318948797, 0.013499460329001067, 0.012669385062963556, 0.011982033121967106, 0.011404432388019359, 0.01091252368195228, 0.010488480036030978, 0.010118900564009436, 0.00979356922698571, 0.009504597764021128, 0.009245820134026417, 0.00901236053601906, 0.00880032613900994, 0.008606572301971482, null], [0.28055003946201396, null, 0.2564772661750112, null, 0.23231192629702946, 0.22015521074996514, 0.20792287705302215, 0.19559063088098583, 0.18312958423695136, 0.17050614807402553, 0.15768297109804053, 0.14462069984296022, 0.13128339521898624, 0.11763559609198637, 0.103674567551991, 0.08947593533997633, 0.07521222071500233, 0.06135425898099811, 0.04858755588497843, null, 0.029199193119040956, null, 0.019392172683012632, null, 0.014752325488018414, null, 0.012151806258032138, null, 0.01053488878102371, null, 0.00945064662198547, null, 0.008677525947007325, null, 0.008097542549023728, null, 0.007644046269035698, null, 0.007277283479027119, null, null], [0.2804403507810207, null, 0.2563601790070038, null, 0.23218911436401868, 0.2200311596510005, 0.20779967804304533, 0.1954710052940527, 0.18301632369099252, 0.17039987428404402, 0.15757802215296124, 0.14450075306700683, 0.1311167626000156, 0.11736214375503096, 0.10319569289896435, 0.088556836947987, 0.07361263264198215, 0.05884250946297698, 0.04519797554303295, 0.0337792516600075, 0.02534467196295509, 0.019868371512984595, 0.016336707872994793, 0.013895870336000371, 0.012137632993983516, 0.010827378126009535, 0.009829632974970082, 0.009053764771977058, 0.008438240552038678, 0.007940547293969757, 0.007530967903960573, null, 0.006897601585990287, null, 0.00642971993397623, null, 0.006067851446005079, null, 0.005777403630986555, null, null], [0.2803607787529927, null, 0.25627473442898463, null, 0.23209891005399186, 0.21993916873600483, 0.20770756985996286, 0.19538165438598298, 0.18293399067806604, null, 0.15752786103598737, 0.14446597379196646, 0.13107702604190763, null, 0.10301092229894948, null, 0.07259008087999064, null, 0.04198942982804965, 0.030001385795003443, 0.02173581957299575, 0.016719073097078763, 0.013462374138953237, 0.01120466554698396, 0.009592366988954382, 0.008419167539955197, 0.0075483170269308175, 0.006887987932032047, 0.006376177257038762, 0.00597091923498283, 0.005643335455943088, null, 0.005147664590026579, null, 0.004789658523918661, null, 0.004517088552915993, null, 0.004300683644032688, null, null]]}]

==> anc/figure12.json <==
[{"U": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0], "V": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0], "nl": [[1.975846651733912, null, null, null, null, null, null, null, null], [1.9155356076021608, 1.9273293270811915, null, null, null, null, null, null, null], [1.8392423822162582, 1.8363519057030908, 1.9004053260950011, null, null, null, null, null, null], [1.7596926148863046, 1.7303694225239734, 1.8016970099772178, 1.895283349995352, null, null, null, null, null], [1.6819106363548146, 1.6261274519733864, 1.6828477141596585, 1.8013007307617335, 1.9012047996479389, null, null, null, null], [1.5195759749609736, 1.5290907422739022, 1.5640118701813688, 1.6806996033539026, 1.8176231586669713, 1.9112756305351262, null, null, null], [1.4770590297752682, 1.3771213561477766, 1.4550797822530066, 1.553458858800081, 1.7028063658905506, 1.8400009689362735, 1.922117050785852, null, null], [1.4415248827672082, 1.3324535876731576, 1.3006349332600275, 1.4353676214278925, 1.572517977489156, 1.735994947444402, 1.862920516605801, 1.9322771599417223, null], [1.4117103210164768, 1.297746438713828, 1.253490759268987, 1.3292222466995702, 1.4465546735919723, 1.6082711838758277, 1.7724113119311335, 1.8838569980484248, 1.9412467788395398], [1.3865113468289305, 1.2703313291283056, 1.2190248663923409, 1.2169499193059545, 1.3333388505804296, 1.4766390524417004, 1.6525507380635085, 1.8074817816915338, 1.9019209675990567], [1.3650301870818689, 1.24826544915846, 1.1932243195257455, 1.1806395086357309, 1.2037996411910072, 1.3562790613864049, 1.5191222024720126, 1.699557662758279, 1.8388467041471621], [1.346556987771109, 1.230180520752428, 1.1733702870336211, 1.1546876136694033, 1.1633796549214217, 1.2055172902110063, 1.3916593028508917, 1.5693317842230725, 1.7451298990153885], [1.3305353005773455, 1.2151133505590537, 1.1576891805892788, 1.1355036533081888, 1.135641625689523, 1.1585594160800528, 1.2778030944667103, 1.4364599676085286, 1.623113701827451], [1.3165287459518875, 1.2023773258480617, 1.1450165580956815, 1.1208553561667334, 1.115890596046887, 1.1274326737839058, 1.1626468164942394, 1.315716558282744, 1.4885392710053689], [1.304193329341537, 1.1914744643068564, 1.1345711282699458, 1.1093479137190034, 1.1012859572245752, 1.106048679075846, 1.1263371879768214, 1.1745408772113013, 1.3607567487764385], [null, 1.182036878759812, 1.1258149393341093, 1.1000863355380865, 1.090120367819162, 1.090728926232756, 1.1022287720410786, 1.1308898775364782, 1.2469591099259667], [null, null, 1.1183679374262019, 1.0924779396217632, 1.0813387567467851, 1.0793278977476157, 1.085498813414272, 1.1027763864740259, 1.1408151352281346], [null, null, null, 1.086117947632605, 1.074265469871358, 1.0705639766718058, 1.0733849577623567, 1.083885593897711, 1.1070782087497413], [null, null, null, null, 1.0684523999581914, 1.0636417871510988, 1.0642871501850892, 1.0705900931764452, 1.085118325610904], [null, null, null, null, null, 1.058048218399395, 1.0572422914091433, 1.0608426563520743, 1.0701142967856658], [null, null, null, null, null, null, 1.051645872146735, 1.0534474820541104, 1.0593896895520036], [null, null, null, null, null, null, null, 1.0476745996978687, 1.0514254928176576], [null, null, null, null, null, null, null, null, 1.0453204576816473]], "nm": [[0.01900250969962867, null, null, null, null, null, null, null, null], [0.06561925380387758, 0.058727015658815766, null, null, null, null, null, null, null], [0.12351343874723057, 0.13270899028135547, 0.07974013041437389, null, null, null, null, null, null], [0.18410628522525851, 0.21940540099828468, 0.16047165286519158, 0.08228273756334421, null, null, null, null, null], [0.24570817504762246, 0.3069379320752175, 0.2591933516397836, 0.15860910208727655, 0.07599457468950548, null, null, null, null], [0.4123472044841974, 0.3942445002831554, 0.3612720587215454, 0.2584619706968572, 0.1430778131218036, 0.06678566657399251, null, null, null], [0.44542769243853747, 0.5691771373754982, 0.462617569951169, 0.3673621247572447, 0.23722650985265456, 0.12318882251481848, 0.05739618287636444, null, null], [0.47301044977087625, 0.6112663551473677, 0.6519447302218376, 0.4761448669568562, 0.34734689360585547, 0.20744126173436991, 0.10352050733252292, 0.048905836801658185, null], [0.49609242635240985, 0.6440221479641562, 0.700594331278683, 0.5889739870409393, 0.4604715606386324, 0.31380590628959104, 0.17585683530485194, 0.08602265596033613, 0.0416217495257075], [0.5155467446146992, 0.6698328122194138, 0.736435207007965, 0.7411371043940047, 0.5763835451779108, 0.4288725853157613, 0.2742020321568131, 0.14618323142903147, 0.07126826352837852], [0.5320841306877327, 0.6905081744055783, 0.7632776306971246, 0.7810781548518438, 0.754591865070044, 0.5456309401118347, 0.3880497815057913, 0.2334601172304042, 0.12019387072421261], [0.5462664756215386, 0.707351179675042, 0.7838586627668126, 0.8097462713969729, 0.8005944320655197, 0.7506789002017374, 0.5056175399618521, 0.34229062060349236, 0.19489201182257943], [0.5585339472239714, 0.7212903754972128, 0.8000181244245912, 0.830908255589692, 0.8324419402717206, 0.8051670084233208, 0.6295341047956793, 0.46000661998010434, 0.295053179752054], [0.5692312243254918, 0.7329920285147207, 0.8129840173891587, 0.8469952174217363, 0.8551440590145872, 0.8418286008214189, 0.7989391325873232, 0.5812244377722185, 0.41060707227504306], [0.5786295590596741, 0.7429407435145067, 0.8235878648813385, 0.859555489432685, 0.8718852309332191, 0.8671159747199596, 0.8424033260575046, 0.7832488826761635, 0.5306246148839802], [null, 0.7514946937741341, 0.8324049882565278, 0.8695928156467269, 0.8846236938213646, 0.8852141076920838, 0.8714906860391874, 0.8359255336632881, 0.6597897164374168], [null, null, 0.8398426912214481, 0.8777755801620173, 0.8945834348689274, 0.8986370119123993, 0.8916931613012616, 0.8703224285530492, 0.8227261186223136], [null, null, null, 0.8845615272715688, 0.9025529007154578, 0.9089067622450093, 0.9062893446087713, 0.8935102564544661, 0.8643619065253336], [null, null, null, null, 0.9090565618096513, 0.9169740555065155, 0.9172113357009719, 0.9098138746184637, 0.8916477140892193], [null, null, null, null, null, 0.9234540922638567, 0.9256309135744, 0.9217333709503173, 0.910298792304649], [null, null, null, null, null, null, 0.9322860159587826, 0.9307432782899739, 0.9236036898058856], [null, null, null, null, null, null, null, 0.937747233923515, 0.9334542043920272], [null, null, null, null, null, null, null, null, 0.9409784574034378]], "nu": [[0.005150838521453605, null, null, null, null, null, null, null, null], [0.01884513831443356, 0.013943657266659177, null, null, null, null, null, null, null], [0.03724417741698745, 0.030939103983626273, 0.019854543481232122, null, null, null, null, null, null], [0.05620110023940856, 0.05022517648735045, 0.03783133716126596, 0.022433912443498447, null, null, null, null, null], [0.0723811792263291, 0.06693461579825076, 0.057958934180994036, 0.04009016714376548, 0.022800625662846314, null, null, null, null], [0.06807680935640663, 0.07666475656788217, 0.07471607105984782, 0.0608384259494697, 0.039299028209425046, 0.02193870289258486, null, null, null], [0.07751327081962847, 0.053701514972314686, 0.08230264719006973, 0.07917901646445726, 0.05996712425432371, 0.03681020855212581, 0.020486766339610007, null, null], [0.08546466267714081, 0.056280054632830284, 0.04742033538110854, 0.08848751124219102, 0.08013512890260938, 0.056563790826354356, 0.03355897606385457, 0.01881700325566399, null], [0.09219724921194948, 0.0582314137582012, 0.04591490790994981, 0.0818037651418251, 0.09297376570346766, 0.07792290983467742, 0.051731852765655395, 0.030120345993624092, 0.01713147163420888], [0.09794190557127391, 0.05983585922101669, 0.044539925926837344, 0.041912976105516676, 0.09027760385051342, 0.09448836220103768, 0.07324722978783053, 0.0463349868789251, 0.026810768872034787], [0.10288568624691578, 0.06122637766298197, 0.043498049395032296, 0.03828233586788791, 0.041608493462397096, 0.09808999842753718, 0.09282801605011749, 0.06698222001875771, 0.04095942513387674], [0.10717653355825352, 0.06246830156538427, 0.04277105057718239, 0.0355661147594312, 0.03602591234417734, 0.0438038093719989, 0.10272315709537459, 0.08837759516599523, 0.0599780891618048], [0.1109307500883696, 0.06359627275316528, 0.04229269451990398, 0.03358809079674017, 0.03191643397218877, 0.036273575139429935, 0.09266280052741453, 0.10353341240426282, 0.08183311843065086], [0.11424002748531488, 0.06463064461004271, 0.04199942461789877, 0.032149426153284734, 0.02896534442183399, 0.030738725263260092, 0.03841405034112605, 0.10305900398672396, 0.10085365668925524], [0.11717711230630412, 0.06558479109455105, 0.0418410066694857, 0.031096596384406986, 0.02682881154190546, 0.026835346188510908, 0.031259485465135, 0.04221024018452085, 0.10861863633597184], [null, 0.06646842744309746, 0.041780072028987224, 0.030320848422128278, 0.02525593801901958, 0.02405696612518306, 0.026280541922923523, 0.03318458837024599, 0.09325117354003477], [null, null, 0.04178937058343427, 0.0297464797809224, 0.024077808461478677, 0.022035090487002074, 0.022808024872039354, 0.02690118442773279, 0.036458745939329164], [null, null, null, 0.02932052489139345, 0.02318162927391983, 0.020529261061885375, 0.020325697476182666, 0.02260414926655901, 0.02855988484328396], [null, null, null, null, 0.022491038057206, 0.01938415754654174, 0.018501513999782806, 0.01959603180548471, 0.02323396045061547], [null, null, null, null, null, 0.01849768923552828, 0.017126795173478124, 0.01742397226741758, 0.01958691073549725], [null, null, null, null, null, null, 0.016068111793813736, 0.01580923970606528, 0.017006620349307718], [null, null, null, null, null, null, null, 0.014578166405495514, 0.01512030288990972], [null, null, null, null, null, null, null, null, 0.0137010848508559]]}]

==> anc/figure13.json <==
[{"density": 0.3333, "U": 8.0, "delta": [0.0, 0.005, 0.01, 0.015, 0.02, 0.025, 0.03, 0.035, 0.045, 0.05, 0.055, 0.06, 0.065, 0.07, 0.075, 0.08, 0.085, 0.09, 0.095, 0.1, 0.105, 0.11, 0.115, 0.12, 0.125, 0.13, 0.135, 0.14, 0.145, 0.15, 0.155, 0.16, 0.165, 0.17, 0.175, 0.18, 0.185, 0.19, 0.195, 0.2, 0.205, 0.21, 0.215, 0.22, 0.225, 0.23, 0.235, 0.24, 0.245, 0.25, 0.255, 0.26, 0.265, 0.27, 0.275, 0.28, 0.285, 0.29, 0.295, 0.3, 0.305, 0.31, 0.315, 0.32, 0.325, 0.33, 0.335, 0.34, 0.345, 0.35, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.405, 0.41, 0.415, 0.42, 0.425, 0.43, 0.435, 0.44, 0.445, 0.45, 0.455, 0.46, 0.465, 0.47, 0.475, 0.48, 0.485, 0.49, 0.495, 0.5, 0.505, 0.51, 0.515, 0.52, 0.525, 0.53, 0.535, 0.54, 0.545, 0.54875, 0.55, 0.55125, 0.5525, 0.55375, 0.555, 0.55625, 0.5575, 0.55875, 0.56, 0.56125, 0.5625, 0.56375, 0.565, 0.56625, 0.5675, 0.56875, 0.57, 0.57125, 0.5725, 0.57375, 0.575, 0.57625, 0.5775, 0.57875, 0.58, 0.58125, 0.5825, 0.58375, 0.585, 0.58625, 0.5875, 0.58875, 0.59, 0.59125, 0.59375, 0.595, 0.59625, 0.5975, 0.59875, 0.6, 0.60125, 0.6025, 0.60375, 0.605, 0.60625, 0.6075, 0.60875, 0.61, 0.61125, 0.6125, 0.61375, 0.615, 0.61625, 0.6175, 0.61875, 0.62, 0.62125, 0.6225, 0.62375, 0.625, 0.62625, 0.6275, 0.62875, 0.63, 0.63125, 0.6325, 0.63375, 0.635, 0.63625, 0.6375, 0.63875, 0.64, 0.64125, 0.6425, 0.64375, 0.645, 0.64625, 0.6475, 0.64875, 0.65, 0.65125, 0.6525, 0.65375, 0.655, 0.65625, 0.6575, 0.65875, 0.66, 0.66125, 0.6625, 0.66375, 0.665, 0.66625, 0.6675, 0.66875, 0.67, 0.67125, 0.6725, 0.67375, 0.675, 0.67625, 0.6775, 0.67875, 0.68, 0.68125, 0.6825, 0.68375, 0.685, 0.68625, 0.6875, 0.68875, 0.69, 0.69125, 0.6925, 0.69375, 0.695, 0.69625, 0.6975, 0.69875, 0.7, 0.70125, 0.7025, 0.70375, 0.705, 0.70625, 0.7075, 0.70875, 0.71, 0.71125, 0.7125, 0.71375, 0.715, 0.71625, 0.7175, 0.71875, 0.72, 0.72125, 0.72375, 0.725, 0.72625, 0.7275, 0.72875, 0.73, 0.73125, 0.7325, 0.73375, 0.735, 0.73625, 0.7375, 0.74, 0.74125, 0.7425, 0.74375, 0.745, 0.74625, 0.7475, 0.74875, 0.75, 0.75125, 0.7525, 0.75375, 0.755, 0.75625, 0.7575, 0.75875, 0.76, 0.76125, 0.7625, 0.76375, 0.765, 0.76625, 0.7675, 0.76875, 0.77, 0.77125, 0.7725, 0.77375, 0.775, 0.77625, 0.7775, 0.77875, 0.78, 0.78125, 0.7825, 0.78375, 0.785, 0.78625, 0.7875, 0.78875, 0.79, 0.79125, 0.7925, 0.79375, 0.795, 0.79625, 0.7975, 0.79875, 0.8, 0.805, 0.81, 0.815, 0.82, 0.825, 0.83, 0.835, 0.84, 0.845, 0.85, 0.855, 0.86, 0.865, 0.87, 0.875, 0.88, 0.885, 0.89, 0.895, 0.9, 0.905, 0.91, 0.92, 0.925, 0.93, 0.935, 0.94, 0.945, 0.95, 0.955, 0.96, 0.965, 0.97, 0.975, 0.98, 0.985, 0.99, 0.995], "CoM": [-0.0012976498878813914, -0.016764370517254434, -0.03181897139104528, -0.04612560547553457, -0.059435681061764, -0.07159979666170457, -0.082559901013461, -0.09232984345517181, -0.10858013873754757, -0.11525708559209669, -0.12111051138373519, -0.12624295909182237, -0.1307488692682952, -0.13471299453766683, -0.13821009269634033, -0.1413053559562556, -0.1440552186757209, -0.14650832043050066, -0.14870649294204163, -0.15068569874990878, -0.15247688655336233, -0.15410675027258236, -0.1555983915113952, -0.15697189170617065, -0.15824480341871805, -0.15943257121820942, -0.16054889248259308, -0.16160602779399547, -0.16261506965356176, -0.1635861773169598, -0.1645287845858885, -0.16545178672290817, -0.16636371186658572, -0.16727288196455348, -0.16818756782066657, -0.169116142696355, -0.17006723879308794, -0.171049911183335, -0.1720738138110427, -0.17314939271578744, -0.17428810214671664, -0.17550264987068687, -0.1768072788732109, -0.17821809353887907, -0.17975343936635646, -0.18143434613983267, -0.18328504504791, -0.18533356997956396, -0.18761245172003527, -0.19015950962281813, -0.19301873701230043, -0.19624126130543296, -0.19988633337996298, -0.20402225724141587, -0.20872710204388234, -0.21408893374911564, -0.22020515288456366, -0.2271803236372616, -0.23512164543996228, -0.24413101806779203, -0.254292647810221, -0.26565563440588313, -0.27821236979862185, -0.2918761293593608, -0.3064644832027703, -0.3216972914201257, -0.33721625932045995, -0.35262582285208843, -0.3675453069199861, -0.3816563724699513, -0.3947323557145914, -0.4066451055746132, -0.41735380321586923, -0.42688430576793834, -0.43530676955244196, -0.44271628451373246, -0.4492183241293368, -0.454918950539307, -0.45991888258234326, -0.46431035821487576, -0.4681758545870025, -0.4715879540400465, -0.474609860152432, -0.47729623953862266, -0.4796941884819219, -0.48184420706021314, -0.4837811172992801, -0.485534895335185, -0.48713140747698347, -0.48859305124029007, -0.48993930834322796, -0.49118721924444664, -0.4923517895926679, -0.4934463387499033, -0.49448279978281384, -0.4954719794201434, -0.4964237854587932, -0.4973474284150008, -0.4982516031269153, -0.4991446557817003, -0.5000347410827679, -0.5009299740918003, -0.501838581045563, -0.5027690534672988, -0.5037303099065067, -0.5047318699740497, -0.5057840456612919, -0.5068981554536922, -0.5080867674369056, -0.5090355322160569, -0.5093639782426056, -0.5096989476009544, -0.5100407097153052, -0.5103895430647931, -0.5107457356037717, -0.511109585191349, -0.5114814000375514, -0.5118614991717099, -0.5122502129243269, -0.5126478834294215, -0.5130548651419566, -0.5134715253823661, -0.5138982448885177, -0.5143354184036752, -0.5147834552665653, -0.515242780039868, -0.5157138331451634, -0.5161970715254842, -0.5166929693373294, -0.5172020186400665, -0.5177247301297019, -0.5182616338848547, -0.518813280121412, -0.5193802399856029, -0.5199631063440382, -0.5205624946056631, -0.5211790435441515, -0.5218134161435533, -0.5224663004533046, -0.5231384104228347, -0.5238304867874017, -0.5245432978928068, -0.5252776405604216, -0.5260343409136574, -0.527618270499989, -0.5284473056227412, -0.5293023116387978, -0.5301842726000849, -0.5310942060666086, -0.5320331635890874, -0.5330022310544447, -0.5340025289225778, -0.5350352123102429, -0.5361014708957423, -0.5372025286286704, -0.5383396432090919, -0.5395141053033523, -0.5407272374495857, -0.5419803926414737, -0.5432749525144462, -0.544612325098127, -0.5459939420981712, -0.5474212556345073, -0.5488957343772238, -0.5504188590311845, -0.5519921170914106, -0.5536169968063316, -0.5552949802789762, -0.5570275356277836, -0.5588161081511309, -0.5606621104078968, -0.5625669111647671, -0.5645318231370435, -0.5665580894864775, -0.5686468690270843, -0.5707992201189978, -0.5730160832522007, -0.575298262336954, -0.5776464047508423, -0.580060980233446, -0.582542258751463, -0.5850902874898747, -0.5877048672119987, -0.5903855282258359, -0.5931315063007521, -0.5959417188949736, -0.5988147421233911, -0.6017487889341133, -0.6047416890049888, -0.6077908708805584, -0.6108933469056925, -0.6140457014689016, -0.6172440830649766, -0.6204842006031139, -0.6237613243131612, -0.6270702914753663, -0.6304055170719813, -0.6337610092689054, -0.6371303894613902, -0.6405069164182287, -0.6438835138208372, -0.6472528003213185, -0.650607120996515, 0.31615782646706947, 0.3127976510564441, 0.30942508989670436, 0.30604771025069866, 0.30267279523977386, 0.29930731272370714, 0.2959578859668408, 0.2926307671420325, 0.28933181448707224, 0.2860664737404175, 0.28283976424506996, 0.27965626993990966, 0.2765201352552822, 0.2734350657700997, 0.27040433336292935, 0.26743078547672106, 0.26451685803115943, 0.26166459148614507, 0.25887564950840414, 0.2561513397068236, 0.25349263591462545, 0.25090020151724346, 0.24837441337613164, 0.24591538592933126, 0.24352299513018139, 0.24119690190453724, 0.23893657488829945, 0.2367413122356492, 0.23461026235318982, 0.2325424434449932, 0.23053676179621263, 0.2285920287514962, 0.2267069763856071, 0.2248802718610321, 0.22311053051351415, 0.22139632769932227, 0.21973620946610417, 0.21812870210262503, 0.2165723206350325, 0.2150655763428606, 0.21360698336472872, 0.21219506446183445, 0.2108283560125006, 0.20950541230430275, 0.20698514715244265, 0.20578505388536605, 0.2046231863632677, 0.20349823252996657, 0.20240891260437266, 0.20135398006250327, 0.2003322223319568, 0.19934246123237287, 0.19838355320140266, 0.19745438931488302, 0.1965538951685133, 0.19568103058440656, 0.1940141981126633, 0.1932183169861066, 0.1924462377153784, 0.1916970835592391, 0.1909700084061665, 0.19026419599420663, 0.18957885908493388, 0.18891323863140919, 0.18826660292337571, 0.18763824673773044, 0.1870274904773943, 0.1864336793217607, 0.18585618237652923, 0.18529439184117358, 0.18474772217364155, 0.18421560929813374, 0.18369750979585753, 0.18319290013165634, 0.18270127590527885, 0.18222215110281148, 0.1817550573837856, 0.18129954338683696, 0.1808551740480162, 0.18042152995194094, 0.17999820669011335, 0.17958481425590556, 0.17918097644603037, 0.17878633028920632, 0.1784005254980574, 0.17802322392856063, 0.17765409907240937, 0.17729283555940967, 0.1769391286788391, 0.1765926839274936, 0.17625321655136794, 0.17592045113764598, 0.17559412118833073, 0.17527396873995116, 0.17495974396742753, 0.17465120483029395, 0.17434811671404837, 0.17405025208665492, 0.17375739019075098, 0.17346931669307786, 0.17318582341891542, 0.17290670803061836, 0.17263177376183947, 0.17236082913556672, 0.1720936877076955, 0.17105958710467384, 0.17007256406431637, 0.16912259326985613, 0.16820037575691948, 0.16729715395065803, 0.16640454226133095, 0.16551436837639244, 0.16461852074658267, 0.16370879788386894, 0.16277675523539337, 0.16181354524774427, 0.16080974603762677, 0.15975517370212877, 0.1586386728027378, 0.1574478788742244, 0.15616894599875408, 0.1547862316425146, 0.15328192990482492, 0.15163564352510583, 0.14982388432904692, 0.1478194918807496, 0.1455909613370583, 0.14030903985442755, 0.13716354561469224, 0.1336077843651715, 0.1295755088474131, 0.12499087179406487, 0.11976808309295528, 0.1138118607675569, 0.10701923951318904, 0.09928352574151944, 0.0905013980112237, 0.08058421148816741, 0.06947421440622215, 0.05716524411259272, 0.043725220254589914, 0.029314617541098542, 0.01419250666559968]}, {"density": 0.6667, "U": 16.0, "delta": [0.0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02, 0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04, 0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06, 0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08, 0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1, 0.10125, 0.1025, 0.10375, 0.105, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12, 0.12125, 0.1225, 0.12375, 0.125, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14, 0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15, 0.15125, 0.1525, 0.15375, 0.155, 0.15625, 0.1575, 0.15875, 0.16, 0.16125, 0.1625, 0.16375, 0.165, 0.1675, 0.16875, 0.17, 0.17125, 0.1725, 0.17375, 0.175, 0.17625, 0.1775, 0.17875, 0.18, 0.18125, 0.1825, 0.18375, 0.185, 0.18625, 0.1875, 0.18875, 0.19, 0.19125, 0.1925, 0.19375, 0.195, 0.19625, 0.1975, 0.19875, 0.2, 0.20125, 0.2025, 0.20375, 0.205, 0.20625, 0.2075, 0.20875, 0.21, 0.21125, 0.2125, 0.21375, 0.215, 0.21625, 0.2175, 0.21875, 0.22, 0.22125, 0.2225, 0.22375, 0.225, 0.22625, 0.2275, 0.22875, 0.23, 0.23125, 0.2325, 0.23375, 0.235, 0.23625, 0.2375, 0.23875, 0.24, 0.24125, 0.2425, 0.24375, 0.245, 0.24625, 0.2475, 0.24875, 0.25, 0.255, 0.26, 0.265, 0.27, 0.275, 0.28, 0.285, 0.29, 0.3, 0.305, 0.31, 0.315, 0.325, 0.33, 0.335, 0.34, 0.355, 0.36, 0.365, 0.37, 0.375, 0.38, 0.385, 0.39, 0.395, 0.4, 0.405, 0.41, 0.415, 0.42, 0.425, 0.43, 0.435, 0.44, 0.445, 0.45, 0.455, 0.46, 0.465, 0.47, 0.475, 0.48, 0.485, 0.49, 0.495, 0.5, 0.505, 0.51, 0.515, 0.52, 0.525, 0.53, 0.535, 0.54, 0.545, 0.55, 0.555, 0.56, 0.565, 0.57, 0.575, 0.58, 0.585, 0.59, 0.595, 0.6, 0.605, 0.61, 0.615, 0.62, 0.625, 0.63, 0.635, 0.64, 0.645, 0.65, 0.655, 0.66, 0.665, 0.67, 0.675, 0.68, 0.685, 0.69, 0.695, 0.7, 0.705, 0.71, 0.715, 0.72, 0.725, 0.73, 0.735, 0.74, 0.745, 0.75, 0.755, 0.76, 0.765, 0.77, 0.775, 0.78, 0.785, 0.79, 0.795, 0.8, 0.805, 0.81, 0.815, 0.82, 0.825, 0.83, 0.835, 0.84, 0.845, 0.85, 0.855, 0.86, 0.865, 0.87, 0.875, 0.88, 0.885, 0.89, 0.895, 0.9, 0.905, 0.91, 0.915, 0.92, 0.925, 0.93, 0.935, 0.945, 0.95, 0.955, 0.96, 0.965, 0.97, 0.98, 0.985, 0.995], "CoM": [-0.0009024419332526179, -0.0007526501206385205, -0.0006029573764791962, -0.00045326998672479135, -0.0003034941834769711, -0.00015353602923084964, -3.3013225113620592e-06, 0.00014730452221911605, 0.00029837657650233496, 0.0004500105112370534, 0.0006023027039034901, 0.0007553503543888951, 0.000909251598173455, 0.0010641056184006459, 0.0012200127683037465, 0.00137707468769932, 0.0015353944259999253, 0.001695076565603415, 0.0018562273546756103, 0.0020189548292428583, 0.0021833689554924263, 0.0023495817637027017, 0.0025177074932152266, 0.00268786272967958, 0.0028601665670748844, 0.003034740757438925, 0.0032117098693404955, 0.0033912014602535123, 0.0035733462396123628, 0.003758278253574332, 0.003946135068741086, 0.004137057961671076, 0.0043311921166449, 0.004528686833129569, 0.004729695742078377, 0.004934377034647497, 0.0051428936795119284, 0.005355413676713994, 0.0055721103114230175, 0.005793162411386277, 0.006018754625266354, 0.006249077707909834, 0.006484328824424068, 0.0067247118523710014, 0.006970437724373113, 0.007221724754618464, 0.007478799004818626, 0.007741894660092896, 0.008011254412917168, 0.008287129878439714, 0.008569782023212014, 0.008859481608908482, 0.00915650966780035, 0.00946115799393965, 0.009773729656711083, 0.010094539548912707, 0.010423914941011247, 0.010762196083778264, 0.011109736833724071, 0.01146690529353478, 0.011834084505128573, 0.012211673164667758, 0.012600086371111985, 0.012999756416231634, 0.013411133608169479, 0.0138346871367645, 0.014270905977241455, 0.014720299844196205, 0.01518340017935671, 0.01566076119852511, 0.01615296097559238, 0.016660602586664908, 0.017184315301378206, 0.01772475583034705, 0.01828260962666306, 0.018858592251710604, 0.01945345079237981, 0.02006796534431743, 0.020702950560117728, 0.02135925725481158, 0.022037774083798922, 0.022739429279855727, 0.02346519246250267, 0.024216076508142947, 0.024993139489115634, 0.025797486678008852, 0.02663027260826567, 0.027492703204703872, 0.028386037961368515, 0.029311592176284762, 0.030270739233561272, 0.03126491291793343, 0.03229560976949841, 0.03336439145035186, 0.03447288712225216, 0.03562279582162731, 0.03681588880702691, 0.03805401187020507, 0.03933908758645899, 0.040673117478320364, 0.04205818407732309, 0.04499017396178928, 0.04654168386996815, 0.04815340669320278, 0.0498278553748861, 0.05156763260650976, 0.05337543153360613, 0.05525403626941383, 0.0572063222830792, 0.05923525676699626, 0.06134389918378602, 0.06353540225034493, 0.06581301379841165, 0.06818008012288956, 0.07064005171714172, 0.07319649268737649, 0.0758530957231045, 0.07861370530997647, 0.0814823531092479, 0.0844633112452442, 0.08756117204761082, 0.09078096718913642, 0.09412834627870126, 0.0976098469246196, 0.10123330913242157, 0.10500852526673299, 0.108948290691675, 0.11307017420874743, 0.11739966928038115, 0.12197622231950689, 0.1268658615400433, 0.13219045346851033, -0.8027622695770305, -0.7970224217688759, -0.7918620041841749, -0.7870866049475893, -0.7825980522019726, -0.7783412824746634, -0.7742824591854038, -0.7703992123035128, -0.7666758265754581, -0.7631006596765602, -0.7596646624121846, -0.7563604870028549, -0.753181929353751, -0.7501235704879292, -0.747180541571808, -0.7443483679733198, -0.7416228650612986, -0.7390000684584699, -0.7364761875114603, -0.7340475744965325, -0.7317107045214932, -0.7294621626585602, -0.7272986359303282, -0.725216908493266, -0.7232138588683519, -0.7212864584309706, -0.719431770609166, -0.7176469504256282, -0.715929244136742, -0.7142759888135437, -0.7126846117706265, -0.7111526297858362, -0.709677648101696, -0.7082573591887815, -0.7068895412990521, -0.7055720568170649, -0.7043028504338373, -0.7030799471793188, -0.7019014503155567, -0.7007655391508898, -0.6996704667587856, -0.6986145576567786, -0.6975962054473221, -0.6966138704397302, -0.6956660772754297, -0.6947514125625709, -0.693868522534494, -0.6930161107463491, -0.6921929358056786, -0.6913978091584205, -0.6906295929246049, -0.6898871977911902, -0.6891695809704039, -0.6884757442173601, -0.6878047319123688, -0.6871556292128176, -0.6865275602670629, -0.6859196864968773, -0.6853312049443012, -0.6847613466845637, -0.684209375301883, -0.6836745854261039, -0.6831563013321755, -0.6826538755996303, -0.6821666878245196, -0.681694143396335, -0.6812356723167845, -0.6795319215574551, -0.6780134227316701, -0.6766533342857208, -0.6754287815663069, -0.6743201789283333, -0.6733106677599565, -0.6723856498288718, -0.6715323986042776, -0.6699977493197125, -0.6692975781845156, -0.6686311970694625, -0.6679912527430183, -0.6667637221455855, -0.6661634956916735, -0.6655641861257813, -0.6649597806502605, -0.6630540181983662, -0.6623658277910209, -0.6616389617352247, -0.6608650899253128, -0.6600349701886579, -0.6591382396746006, -0.6581631702095301, -0.657096378728351, -0.6559224820293501, -0.6546236827233223, -0.6531792704237631, -0.6515650187809428, -0.6497524550266363, -0.6477079742115741, -0.6453917656260302, -0.6427565145623966, -0.6397458397463716, -0.6362924276605284, -0.6323158333791739, -0.6277199398529127, -0.6223901133869987, -0.6161901745243448, -0.608959427470964, -0.6005101273565181, -0.5906257311484993, -0.5790593378065196, -0.5655270088615048, -0.5496694033004204, -0.5308348683082542, -0.5060127581515985, -0.4719666262008282, -0.4513041064687222, -0.4347250078644116, -0.4208132915809344, -0.40902935723137546, -0.39901582126415036, -0.3904891714533605, -0.38321248535326546, -0.37698592452003865, -0.37164133657932297, -0.3670378344140275, -0.3630577669775086, -0.3596030641854675, -0.35659200883021924, -0.3539564550072747, -0.3516394750013916, -0.34959339385536126, -0.3477781614497637, -0.34616001102090266, -0.3447103567027199, -0.34340488827992743, -0.34222282742256027, -0.3411463154924057, -0.34015990816411446, -0.3392501565542858, -0.33840525825569756, -0.3376147647126224, -0.3368693338629605, -0.33616051893504206, -0.335480585896871, -0.3348223532599768, -0.3341790489357024, -0.3335441795456795, -0.3329114081191413, -0.33227443646633503, -0.33162688870709545, -0.3309621924841899, -0.33027345429077926, -0.3295533251032232, -0.3287938520952167, -0.3279863116242403, -0.3271210178809092, -0.32618710054090627, -0.32517224341761874, -0.3240623744014002, -0.322841294835321, -0.3214902338200858, -0.3199873096946497, -0.31830687697190285, -0.31641873234950424, -0.3142871479913403, -0.3118696943420929, -0.3091158086695458, -0.3059650604007089, -0.3023450617913639, -0.29816897572120027, -0.2933325857039861, -0.2877109211552735, -0.2811544712612637, -0.27348503825221115, -0.26449111544434345, -0.2539217159396543, -0.24147349741565804, -0.2267488209109061, -0.20907171680423886, -0.18563981656460626, -0.15109539768900504, -0.12914857449862538, -0.11142421444359485, -0.09639073966472012, -0.08354837929572057, -0.07257209241291918, -0.06319195061587024, -0.055171446213329034, -0.048303782305318066, -0.04241046712775187, -0.03733928898710914, -0.03296158991502551, -0.02916923952272299, -0.025871647348733262, -0.02299301124759978, -0.020469889209074665, -0.01824911372793636, -0.016286031164714387, -0.0145430317518489, -0.012988330560130379, -0.011594960417205868, -0.009203595233984174, -0.008168980433961082, -0.007221422718846071, -0.006348126018938416, -0.005537847023404652, -0.004780621678200703, -0.0033905150620050506, -0.002742176694184195, -0.001504478181619362]}]

==> anc/figure14.json <==
[{"L": 18, "U": [7.6, 7.7, 7.8, 7.81, 7.82, 7.83, 7.84, 7.85, 7.9, 8.0], "gap": [0.030402787850000834, 0.016436826496597945, 0.00350320134010218, 0.0023248618763993534, 0.001301979593499425, 0.0010366075030994182, 0.0018642823295991207, 0.002971734647701396, 0.008811231352300553, 0.020010894126698986], "error": [1.3084970433738729e-05, 1.3567429017992065e-05, 9.061345643227619e-06, 1.4737126307475383e-05, 7.427931154220633e-06, 6.845548838491789e-06, 7.89962743221467e-06, 8.571970846780233e-06, 1.4088377779866005e-05, 9.223255373907374e-06]}, {"L": 12, "U": [7.6, 7.65, 7.66, 7.67, 7.68, 7.69, 7.7, 7.8, 7.9, 8.0], "gap": [0.011130912605199939, 0.004412649401098534, 0.003117876250000151, 0.0018785615919991727, 0.0009113407539000917, 0.0012498090412016438, 0.002379131459099071, 0.014777785525300402, 0.026515198352099034, 0.037508226720500915]}, {"L": 15, "U": [7.6, 7.7, 7.75, 7.76, 7.77, 7.78, 7.79, 7.8, 7.9, 8.0], "gap": [0.023154785267898603, 0.009513547024798896, 0.003097890341301479, 0.0019135118943971463, 0.0009935564135012953, 0.001228379894097742, 0.0022721361812010343, 0.0034474150807000115, 0.015309025454000036, 0.026433673955899906]}, {"L": 18, "U": [7.6, 7.7, 7.8, 7.81, 7.82, 7.83, 7.84, 7.85, 7.9, 8.0], "gap": [0.030402787850000834, 0.016436826496597945, 0.00350320134010218, 0.0023248618763993534, 0.001301979593499425, 0.0010366075030994182, 0.0018642823295991207, 0.002971734647701396, 0.008811231352300553, 0.020010894126698986]}, {"L": 21, "U": [7.7, 7.8, 7.85, 7.86, 7.87, 7.88, 7.89, 7.9, 8.0], "gap": [0.020995737464698294, 0.007771214171700791, 0.0017780670834000034, 0.0010640409814008933, 0.001439148435800064, 0.002430406321700218, 0.0035452236025008688, 0.0046889650833996654, 0.015903801729301392]}, {"L": 24, "U": [7.6, 7.7, 7.8, 7.86, 7.87, 7.88, 7.9, 8.0], "gap": [0.0387775412896012, 0.024219176579400425, 0.01076647300249789, 0.003327243836000804, 0.002211442695003285, 0.0013134212825001157, 0.00203181103969996, 0.013094986868200209]}, {"L": 27, "U": [7.6, 7.7, 7.8, 7.9, 7.95, 8.0], "gap": [0.04146131487459925, 0.026621890737800413, 0.012957504598897884, 0.0012424598411016063, 0.005591642192300128, 0.011077880697602183]}, {"Utop": [7.683291873022832, 7.773611831875143, 7.82902037982761, 7.862252764008457, 7.886935342219108, 7.905017920485167], "L": [12, 15, 18, 21, 24, 27]}]

==> anc/figure15.json <==
[{"U": 4.0, "V": 1.0, "C": -2.0}, {"U": 5.0, "V": 1.0, "C": -2.0}, {"U": 5.0, "V": 2.0, "C": -2.0}, {"U": 6.0, "V": 1.0, "C": 1.0}, {"U": 6.0, "V": 2.0, "C": -2.0}, {"U": 6.0, "V": 3.0, "C": -2.0}, {"U": 7.0, "V": 1.0, "C": 1.0}, {"U": 7.0, "V": 2.0, "C": 1.0}, {"U": 7.0, "V": 3.0, "C": -2.0}, {"U": 7.0, "V": 4.0, "C": -2.0}, {"U": 8.0, "V": 1.0, "C": 1.0}, {"U": 8.0, "V": 2.0, "C": 1.0}, {"U": 8.0, "V": 3.0, "C": -2.0}, {"U": 8.0, "V": 4.0, "C": -2.0}, {"U": 8.0, "V": 5.0, "C": -2.0}, {"U": 9.0, "V": 1.0, "C": 1.0}, {"U": 9.0, "V": 2.0, "C": 1.0}, {"U": 9.0, "V": 3.0, "C": 1.0}, {"U": 9.0, "V": 4.0, "C": -2.0}, {"U": 9.0, "V": 5.0, "C": -2.0}, {"U": 9.0, "V": 6.0, "C": -2.0}, {"U": 10.0, "V": 1.0, "C": 1.0}, {"U": 10.0, "V": 2.0, "C": 1.0}, {"U": 10.0, "V": 3.0, "C": 1.0}, {"U": 10.0, "V": 4.0, "C": 1.0}, {"U": 10.0, "V": 5.0, "C": -2.0}, {"U": 10.0, "V": 6.0, "C": -2.0}, {"U": 10.0, "V": 7.0, "C": -2.0}, {"U": 11.0, "V": 1.0, "C": 1.0}, {"U": 11.0, "V": 2.0, "C": 1.0}, {"U": 11.0, "V": 3.0, "C": 1.0}, {"U": 11.0, "V": 4.0, "C": 1.0}, {"U": 11.0, "V": 5.0, "C": 1.0}, {"U": 11.0, "V": 6.0, "C": -2.0}, {"U": 11.0, "V": 7.0, "C": -2.0}, {"U": 11.0, "V": 8.0, "C": -2.0}, {"U": 12.0, "V": 2.0, "C": 1.0}, {"U": 12.0, "V": 3.0, "C": 1.0}, {"U": 12.0, "V": 4.0, "C": 1.0}, {"U": 12.0, "V": 5.0, "C": 1.0}, {"U": 12.0, "V": 6.0, "C": -2.0}, {"U": 12.0, "V": 7.0, "C": -2.0}, {"U": 12.0, "V": 8.0, "C": -2.0}, {"U": 12.0, "V": 9.0, "C": -2.0}, {"U": 13.0, "V": 3.0, "C": 1.0}, {"U": 13.0, "V": 4.0, "C": 1.0}, {"U": 13.0, "V": 5.0, "C": 1.0}, {"U": 13.0, "V": 6.0, "C": 1.0}, {"U": 13.0, "V": 7.0, "C": -2.0}, {"U": 13.0, "V": 8.0, "C": -2.0}, {"U": 13.0, "V": 9.0, "C": -2.0}, {"U": 14.0, "V": 4.0, "C": 1.0}, {"U": 14.0, "V": 5.0, "C": 1.0}, {"U": 14.0, "V": 6.0, "C": 1.0}, {"U": 14.0, "V": 7.0, "C": 1.0}, {"U": 14.0, "V": 8.0, "C": -2.0}, {"U": 14.0, "V": 9.0, "C": -2.0}, {"U": 15.0, "V": 5.0, "C": 1.0}, {"U": 15.0, "V": 6.0, "C": 1.0}, {"U": 15.0, "V": 7.0, "C": 1.0}, {"U": 15.0, "V": 9.0, "C": -2.0}, {"U": 16.0, "V": 6.0, "C": 1.0}, {"U": 16.0, "V": 7.0, "C": 1.0}, {"U": 17.0, "V": 7.0, "C": 1.0}]

==> anc/figure16.json <==
{"delta": [0.0, 0.00666667, 0.0133333, 0.02, 0.0266667, 0.0333333, 0.04, 0.0466667, 0.0533333, 0.06, 0.0666667, 0.0733333, 0.08, 0.0866667, 0.0933333, 0.1, 0.106667, 0.113333, 0.12, 0.126667, 0.133333, 0.14, 0.146667, 0.153333, 0.16, 0.166667, 0.173333, 0.18, 0.186667, 0.193333, 0.2, 0.206667, 0.213333, 0.22, 0.226667, 0.233333, 0.24, 0.246667, 0.253333, 0.26, 0.266667, 0.273333, 0.28, 0.286667, 0.293333, 0.3, 0.306667, 0.313333, 0.32, 0.326667, 0.333333, 0.34, 0.346667, 0.353333, 0.36, 0.366667, 0.373333, 0.38, 0.386667, 0.393333, 0.4, 0.406667, 0.413333, 0.42, 0.426667, 0.433333, 0.44, 0.446667, 0.453333, 0.46, 0.466667, 0.473333, 0.48, 0.486667, 0.493333, 0.5, 0.506667, 0.513333, 0.52, 0.526667, 0.533333, 0.54, 0.546667, 0.553333, 0.56, 0.566667, 0.573333, 0.58, 0.586667, 0.593333, 0.6, 0.606667, 0.613333, 0.62, 0.626667, 0.633333, 0.64, 0.646667, 0.653333, 0.66, 0.666667, 0.673333, 0.68, 0.686667, 0.693333, 0.7, 0.706667, 0.713333, 0.72, 0.726667, 0.733333, 0.74, 0.746667, 0.753333, 0.76, 0.766667, 0.773333, 0.78, 0.786667, 0.793333, 0.8, 0.806667, 0.813333, 0.82, 0.826667, 0.833333, 0.84, 0.846667, 0.853333, 0.86, 0.866667, 0.873333, 0.88, 0.886667, 0.893333, 0.9, 0.906667, 0.913333, 0.92, 0.926667, 0.933333, 0.94, 0.946667, 0.953333, 0.96, 0.966667, 0.973333, 0.98, 0.986667, 0.993333], "U": [0.0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4.0, 4.16, 4.32, 4.48, 4.64, 4.8, 4.96, 5.12, 5.28, 5.44, 5.6, 5.76, 5.92, 6.08, 6.24, 6.4, 6.56, 6.72, 6.88, 7.04, 7.2, 7.36, 7.52, 7.68, 7.84, 8.0, 8.16, 8.32, 8.48, 8.64, 8.8, 8.96, 9.12, 9.28, 9.44, 9.6, 9.76, 9.92, 10.08, 10.24, 10.4, 10.56, 10.72, 10.88, 11.04, 11.2, 11.36, 11.52, 11.68, 11.84, 12.0, 12.16, 12.32, 12.48, 12.64, 12.8, 12.96, 13.12, 13.28, 13.44, 13.6, 13.76, 13.92, 14.08, 14.24, 14.4, 14.56, 14.72, 14.88, 15.04, 15.2, 15.36, 15.52, 15.68, 15.84, 16.0], "CoM": [[-0.002468484511776836, -0.0023935212383570104, -0.0023197818071984955, -0.002247475505001262, -0.0021768185881576585, -0.002108028159863551, -0.002041314571538777, -0.0019768732682798884, -0.0019148770613561794, -0.0018554696870545229, -0.0017987612356087368, -0.001744825732238553, -0.0016937008595796499, -0.001645389555577026, -0.0015998630792708468, -0.0015570650813820919, -0.0015169162251496005, -0.0014793189524660022, -0.0014441621004834815, -0.00141132513944342, -0.0013806819067916365, -0.0013521037771546673, -0.0013254622553340312, -0.0013006310313024017, -0.001277487539827149, -0.0012559140955445969, -0.001235798665195631, -0.0012170353516012256, -0.0011995246357052736, -0.0011831734393901172, -0.0011678950462936655, -0.0011536089337340627, -0.0011402405126439419, -0.001127720842873714, -0.001115986306558625, -0.0011049782718437484, -0.0010946427563212069, -0.0010849300895081626, -0.001075794592132695, -0.0010671942636371057, -0.0010590904909939525, -0.0010514477751470963, -0.0010442334709814816, -0.0010374175519380913, -0.0010309723878556554, -0.0010248725438906092, -0.0010190945937971208, -0.0010136169474890266, -0.0010084196967063974, -0.001003484472811067, -0.0009987943129097232, -0.0009943335434385858, -0.0009900876712336526, -0.000986043285422511, -0.0009821879645457443, -0.0009785101996868661, -0.0009749993124081868, -0.000971645391562248, -0.0009684392309630141, -0.0009653722709046519, -0.0009624365479901087, -0.00095962464613919, -0.0009569296548370687, -0.0009543451285018989, -0.0009518650531141759, -0.0009494838106327563, -0.0009471961489140313, -0.0009449971573864957, -0.0009428822371368994, -0.0009408470816438808, -0.0009388876499265564, -0.0009370001568385078, -0.0009351810451114773, -0.0009334269740470802, -0.0009317348047019891, -0.0009301015801810308, -0.0009285245210612914, -0.000927001008637518, -0.0009255285726688101, -0.0009241048875558988, -0.0009227277528189859, -0.0009213950955171413, -0.0009201049551421647, -0.0009188554779520075, -0.0009176449119685515, -0.0009164715962342029, -0.0009153339608438671, -0.0009142305151605967, -0.0009131598475633496, -0.000912120620387924, -0.0009111115617770338, -0.0009101314639465841, -0.0009091791819137995, -0.0009082536242885908, -0.0009073537549610933, -0.0009064785882273441, -0.0009056271840250929, -0.0009047986492163318, -0.0009039921307945065, -0.0009032068170782281, -0.0009024419331744582], [-0.04321604005924584, -0.04022003724168144, -0.03736862058636703, -0.03466503957184486, -0.03211127418747495, -0.02970797901316402, -0.027454468532468468, -0.025348748782825226, -0.023387595739883693, -0.021566675998219154, -0.019880700765934733, -0.018323603174675185, -0.016888725245287617, -0.015569004231050343, -0.014357148503034267, -0.01324579544057869, -0.012227647323985735, -0.011295582487193201, -0.01044274229445108, -0.009662595031976196, -0.008948979237686672, -0.008296129456901724, -0.007698687503946644, -0.0071517022562588295, -0.006650620725061174, -0.006191272792264613, -0.005769851627146494, -0.005382891386595645, -0.005027243495131728, -0.004700052498812113, -0.004398732135086902, -0.004120942241794268, -0.0038645667190522204, -0.0036276928894452, -0.003408592246845643, -0.003205702736501337, -0.003017612475993303, -0.0028430449304579497, -0.0026808454597180287, -0.0025299691112863343, -0.0023894696227202417, -0.002258489514712636, -0.0021362511765126158, -0.002022048867331705, -0.0019152415222869479, -0.001815246320315822, -0.001721532913300905, -0.0016336182545231281, -0.0015510619521279523, -0.0014734621321998986, -0.0014004517104488912, -0.0013316950419053342, -0.0012668849476540345, -0.0012057400142992947, -0.0011480021789616046, -0.0010934345694906256, -0.0010418195476589176, -0.0009929569615216849, -0.0009466625581211474, -0.0009027665659004924, -0.0008611124038573337, -0.0008215555301838151, -0.0007839623901730874, -0.0007482094724764465, -0.0007141824475418446, -0.0006817753953427541, -0.0006508901054331773, -0.0006214354236995234, -0.0005933266930000514, -0.0005664852065976334, -0.0005408377487405858, -0.0005163161379613257, -0.0004928568450068838, -0.0004704006208342548, -0.0004488921698815318, -0.0004282798426480383, -0.00040851536749642037, -0.00038955358731129763, -0.00037135223588080635, -0.00035387171950063134, -0.00033707492342927026, -0.0003209270376380857, -0.0003053953813463295, -0.00029044926303356533, -0.0002760598367252953, -0.00026219997091558866, -0.0002488441306418565, -0.00023596827864125203, -0.00022354975823546397, -0.00021156720871573498, -0.00020000048378321367, -0.0001888305651043254, -0.0001780394918675654, -0.00016761028923895083, -0.00015752690702441896, -0.00014777416597766546, -0.00013833769562054954, -0.00012920388613935074, -0.00012035983878178058, -0.00011179333761290877, -0.00010349278231913672], [-0.08217021350971976, -0.07670464195956228, -0.07144727930380768, -0.06641412253366497, -0.061618242991123395, -0.05706953850972596, -0.05277459145624874, -0.04873664901748853, -0.04495572884696131, -0.041428841476381706, -0.03815031003130542, -0.03511216056747202, -0.032304553552748416, -0.029716225663513285, -0.027334917725760022, -0.02514776791236173, -0.02314165762902931, -0.021303502045029177, -0.01962048459229848, -0.018080236600155786, -0.01667096774975363, -0.01538155344652381, -0.014201586327192928, -0.013121398861169808, -0.012132063523083048, -0.011225376228217954, -0.010393827851782333, -0.00963056774510207, -0.008929362397985585, -0.008284551666353224, -0.007691004349069885, -0.007144074405061929, -0.006639558781408539, -0.006173657371409291, -0.005742935520739678, -0.005344289236170141, -0.004974913147847815, -0.0046322712037500935, -0.004314069981997903, -0.004018234490477113, -0.0037428862877355584, -0.0034863237484294984, -0.0032470043078305366, -0.0030235285056150474, -0.002814625645303437, -0.0026191409682176925, -0.0024360241191665466, -0.0022643188272510884, -0.0021031536592346356, -0.0019517337370409393, -0.0018093332978352805, -0.001675289055260265, -0.0015489942132553836, -0.001429893118960024, -0.001317476450928723, -0.0012112769015786284, -0.0011108652967166677, -0.0010158470897287941, -0.0009258592374195018, -0.0008405673647828849, -0.0007596631936230835, -0.0006828622680963292, -0.0006099018472340845, -0.0005405390484121142, -0.0004745491237017063, -0.0004117239461471911, -0.0003518705819445245, -0.000294810056551853, -0.00024037618532446459, -0.00018841454233964328, -0.0001387814952664712, -9.134335712346342e-05, -4.597559432184539e-05, -2.562104651104846e-06, 3.90054369994175e-05, 7.8828168547318e-05, 0.00011700059769736981, 0.00015361109393907668, 0.00018874235657406757, 0.00022247182568335688, 0.0002548720660833226, 0.00028601112947157503, 0.0003159528713361226, 0.0003447572537353949, 0.0003724806146614412, 0.0003991759293917596, 0.00042489303305259796, 0.0004496788424468434, 0.00047357755597943196, 0.0004966308264009456, 0.0005188779406530841, 0.0005403559748025089, 0.0005610999277401163, 0.0005811428758875081, 0.000600516073294699, 0.0006192490892615865, 0.0006373698996249288, 0.0006549049899682302, 0.0006718794575668596, 0.0006883170804812266, 0.0007042404096821997], [-0.11798044486041803, -0.11077125691906176, -0.10372671663882826, -0.09688278994953237, -0.09027212500791393, -0.08392321088422605, -0.07785969902268164, -0.07209993895257938, -0.06665676063099824, -0.061537511196185335, -0.05674432856739031, -0.05227461248239251, -0.048121640671254795, -0.044275270356290974, -0.04072266898259613, -0.03744902728107746, -0.03443821639266531, -0.03167336688934341, -0.029137356542545234, -0.026813204358841602, -0.024684375031874595, -0.02273500251492422, -0.02095004380322507, -0.01931537479701717, -0.01781783974990958, -0.01644526488648168, -0.015186445174649066, -0.01403111205913632, -0.012969888178471223, -0.011994234039878648, -0.011096390327715255, -0.010269318646141556, -0.009506642669759202, -0.008802591139652094, -0.00815194359056548, -0.007549979387114547, -0.006992430356607571, -0.006475437132607453, -0.0059955091845083075, -0.0055494883884961155, -0.005134515974894782, -0.0047480026513930795, -0.004387601630547522, -0.0040511843598096675, -0.0037368187022401855, -0.003442749342585927, -0.003167380211536397, -0.0029092587241557055, -0.002667061654729963, -0.0024395824658789422, -0.0022257199814426087, -0.0020244681736834025, -0.0018349070904051246, -0.0016561946168529573, -0.001487559170239905, -0.0013282930825830874, -0.0011777466720630514, -0.0010353229291162336, -0.000900472697857424, -0.0007726903635756344, -0.0006515099557233839, -0.0005365016644418574, -0.000427268619066723, -0.00032344406717399465, -0.00022468876432668594, -0.00013068863987442114, -4.1152664365995406e-05, 4.41890707811865e-05, 0.00012558709853394134, 0.00020327416521226382, 0.0002774666777476398, 0.00034836600353926883, 0.00041615967810315624, 0.00048102248655723656, 0.0005431174599337396, 0.0006025967830858292, 0.0006596026231271424, 0.0007142678823193194, 0.0007667169042946398, 0.0008170660961290821, 0.0008654245185262255, 0.0009118944201986778, 0.0009565717282740138, 0.0009995464967325063, 0.0010409033246965294, 0.001080721744948221, 0.0011190765576252204, 0.001156038174144669, 0.0011916729048877528, 0.0012260432406243638, 0.001259208108059795, 0.0012912231046584566, 0.0013221407092522952, 0.0013520105007529537, 0.0013808793324550095, 0.0014087915136151707, 0.0014357889620235653, 0.0014619113721998644, 0.0014871963039908564, 0.0015116794059899519, 0.0015353944272220588], [-0.14985159480892563, -0.14168553401772144, -0.13356053920133348, -0.12552875888436787, -0.11764142982656267, -0.10994729440391282, -0.10249107625748266, -0.09531213135904437, -0.08844338334463586, -0.0819106244640686, -0.07573221827092524, -0.0699191989637491, -0.06447571920001138, -0.059399767271681725, -0.054684064236926844, -0.05031704812046556, -0.04628386532978368, -0.04256730670992681, -0.039148645750898936, -0.03600835526056301, -0.033126694417255464, -0.030484169638782532, -0.028061880220452196, -0.02584176383182779, -0.023806758473448042, -0.021940897060627407, -0.020229349874778535, -0.018658427481582862, -0.017215555239772584, -0.01588922818668692, -0.014668953079127078, -0.013545183055519772, -0.01250924879009574, -0.011553289070398876, -0.010670182785691651, -0.009853483694644893, -0.009097358828679347, -0.008396531012468955, -0.007746225729466261, -0.007142122324051314, -0.006580309492441927, -0.006057244799517747, -0.005569718061046558, -0.005114818251758635, -0.004689903694426789, -0.004292575247479391, -0.003920652220017473, -0.0035721507298056565, -0.0032452643289779814, -0.002938346577010975, -0.0026498954592746315, -0.002378539392232426, -0.0021230246930166174, -0.0018822042890214163, -0.0016550276640181494, -0.0014405317486172464, -0.0012378328141338102, -0.0010461191015060933, -0.0008646442669650867, -0.0006927214421565964, -0.0005297178931975566, -0.0003750501970856135, -0.00022817989875889566, -8.860958454093293e-05, 4.412066575198992e-05, 0.00017043648250592014, 0.0002907321281924169, 0.00040537311549826427, 0.0005146986005826193, 0.0006190235555969537, 0.0007186407344512702, 0.0008138224684266504, 0.0009048222969276765, 0.0009918764477347963, 0.0010752051995126521, 0.0011550141158309657, 0.0012314951704937016, 0.0013048277872265146, 0.0013751797769536722, 0.0014427082122274726, 0.0015075602116354503, 0.001569873661971144, 0.001629777909595731, 0.001687394343214521, 0.0017428369792007459, 0.001796212971889588, 0.001847623094313633, 0.0018971621749805934, 0.001944919507231191, 0.0019909792222279066, 0.0020354206397783514, 0.002078318576892002, 0.002119743658216322, 0.002159762582799374, 0.002198438369344302, 0.0022358306145910944, 0.0022719956789067908, 0.002306986924335064, 0.002340854874049114, 0.002373647403615564, 0.002405409897964006], [-0.17753041264119318, -0.16908859080103866, -0.1605357085975534, -0.15192795921517188, -0.14332494574532362, -0.13478789798067936, -0.12637764760855674, -0.11815250539339317, -0.11016621423884132, -0.10246615655189828, -0.09509197059729857, -0.08807467771034538, -0.0814363573160648, -0.07519034121205337, -0.06934184249401909, -0.06388890479386689, -0.05882354183053096, -0.054132952019056546, -0.04980070858102437, -0.045807855287385735, -0.04213386506996741, -0.038757440974443114, -0.035657157665617945, -0.03281195368820633, -0.03020149146199813, -0.027806405861340977, -0.0256084617284138, -0.023590639914321088, -0.021737168895977987, -0.02003351653159058, -0.018466353376151545, -0.017023497257394382, -0.01569384593760148, -0.014467303499941409, -0.01333470421964833, -0.012287736858578313, -0.0113188712024197, -0.01042128815842247, -0.009588814117282851, -0.008815859998613007, -0.008097365089795971, -0.007428745660902791, -0.0068058481563042506, -0.006224906734523472, -0.0056825048789299615, -0.005175540763005415, -0.0047011960666978325, -0.00425690793901623, -0.003840343798003687, -0.0034493787335598824, -0.003082075207039736, -0.002736664872521999, -0.0024115322084519164, -0.0021051999129895194, -0.0018163157286643639, -0.0015436406622235666, -0.0012860383720969537, -0.0010424656240815011, -0.0008119637591157414, -0.0005936509522399547, -0.00038671529612699374, -0.0001904085279420542, -4.040402941996035e-06, 0.00017302642682182068, 0.00034138097550950874, 0.0005015681148528017, 0.0006540923221400874, 0.0007994210896988818, 0.0009379880297721854, 0.0010701956559131531, 0.0011964179491492644, 0.0013170026653597233, 0.0014322734426031047, 0.001542531707588779, 0.0016480584461859848, 0.0017491157754641051, 0.0018459484079400568, 0.0019387849823075953, 0.002027839273203824, 0.0021133113137139503, 0.00219538840311273, 0.002274246052635931, 0.002350048831868179, 0.002422951169997134, 0.002493098060504906, 0.0025606257515207176, 0.0026256623327114426, 0.0026883283192127294, 0.002748737163496884, 0.0028069957328469286, 0.0028632047602883404, 0.0029174592492786644, 0.0029698488535849776, 0.0030204582265014324, 0.0030693673467432347, 0.0031166518181926506, 0.003162383149195591, 0.003206629012105111, 0.0032494534781157824, 0.00329091724779218, 0.003331077855346365], [-0.2011660891019531, -0.1929469187193149, -0.18447996675740796, -0.17581298637074028, -0.16700105926923925, -0.15810541555169877, -0.14919173955878762, -0.14032802661012767, -0.13158212398523972, -0.12301915365393867, -0.11469904972454614, -0.10667444193050812, -0.0989890721618174, -0.09167685531400238, -0.08476160920496056, -0.07825739274915122, -0.0721693323774204, -0.06649478465451963, -0.061224679666267434, -0.0563449092909174, -0.05183765357021386, -0.047682575116031245, -0.043857841350661175, -0.04034096206548199, -0.037109446864331375, -0.034141298998104475, -0.03141536861481242, -0.028911589346151345, -0.026611122023400213, -0.024496426814707206, -0.022551281703488968, -0.0207607624834516, -0.019111196126615937, -0.017590096831945345, -0.01618609181774744, -0.014888841994682878, -0.013688961342499084, -0.01257793757098824, -0.011548055750616015, -0.01059232614477068, -0.009704416723415932, -0.008878590757035454, -0.008109649486641501, -0.007392879774638317, -0.006724006502217605, -0.006099149471403109, -0.005514784444052623, -0.004967708043214003, -0.0044550061410078, -0.003974025454297703, -0.003522348009433074, -0.0030977682585948685, -0.0026982724739461617, -0.002322020321631868, -0.001967328287982184, -0.0016326547934752966, -0.0013165868448190565, -0.0010178280446098142, -0.0007351877902301851, -0.00046757155099896863, -0.0002139721857794541, 2.6537980382101978e-05, 0.00025481420892958795, 0.0004716457629392323, 0.0006777616812705389, 0.0008738360001920853, 0.0010604924645889469, 0.0012383088035647916, 0.0014078206088079526, 0.0015695248332967537, 0.0017238829872070482, 0.0018713240193726222, 0.002012246960582331, 0.0021470233063958233, 0.0022759992033734022, 0.0023994974359844434, 0.002517819237240815, 0.0026312459463397886, 0.0027400405217079538, 0.002844448927078247, 0.0029447013951546808, 0.0030410135938119254, 0.003133587686768635, 0.003222613312850342, 0.0033082684860943345, 0.0033907204168421856, 0.003470126277264285, 0.003546633891350126, 0.003620382390192134, 0.0036915027983219773, 0.0037601185811837468, 0.0038263461636240947, 0.0038902953831332354, 0.003952069928981672, 0.004011767747947204, 0.00406948140441088, 0.00412529843726972, 0.004179301662677659, 0.004231569491675913, 0.004282176184080555, 0.004331192115959226], [-0.22113975143692954, -0.21345585582785986, -0.20542581684896177, -0.19708154080432294, -0.18846416984832715, -0.17962392325545906, -0.17061938120104614, -0.1615161471128097, -0.15238489020884316, -0.1432988560075117, -0.13433102324052015, -0.1255511583205866, -0.11702305529533064, -0.10880222817701579, -0.10093426152517537, -0.09345392283877985, -0.08638503163262001, -0.0797409910274709, -0.07352582322909029, -0.06773552705801933, -0.06235958430147548, -0.057382469598628916, -0.052785057477489516, -0.04854586186870691, -0.04464207611579596, -0.041050408653763526, -0.03774772638285029, -0.03471152851132686, -0.03192027712149326, -0.029353611654403977, -0.026992472737827455, -0.024819156806636045, -0.022817320281124154, -0.020971947963001725, -0.019269297347378256, -0.017696827760438794, -0.016243120985507176, -0.014897798232833992, -0.01365143687627679, -0.01249548931246025, -0.011422205481856906, -0.01042455996754299, -0.009496184190307844, -0.008631303858035011, -0.007824681669532652, -0.007071565092953591, -0.006367638955374844, -0.005708982538358498, -0.005092030875701425, -0.004513539826461965, -0.003970554699016304, -0.0034603820251497552, -0.002980564179683398, -0.0025288566221561837, -0.002103207455853351, -0.0017017390466058657, -0.0013227315711361598, -0.0009646081476475388, -0.0006259215754660374, -0.0003053423326342397, -1.647827946982261e-06, 0.00028628730677482395, 0.0005594999588218741, 0.0008189463891312698, 0.001065509357292882, 0.0013000045295896712, 0.00152318627953818, 0.001735752932049195, 0.0019383515131643492, 0.002131582055913128, 0.0023160014979275445, 0.0024921272295017616, 0.002660440309359302, 0.0028213883859180555, 0.0029753883708067974, 0.0031228288602385135, 0.0032640723470471755, 0.0033994572404978385, 0.0035292997142875038, 0.0036538953821612097, 0.0037735208552582833, 0.003888435143135638, 0.0039988809505224765, 0.004105085868754799, 0.004207263459843347, 0.004305614267934743, 0.004400326730184645, 0.004491578027639775, 0.00457953487300955, 0.004664354215549338, 0.00474618391922732, 0.004825163365140384, 0.004901424027135448, 0.00497508998214613, 0.005046278406549476, 0.005115100018443286, 0.0051816594932247995, 0.005246055851618081, 0.005308382807914569, 0.005368729116835169, 0.005427178862227322], [-0.2379299915616926, -0.2309435515534375, -0.22355526048297847, -0.21577959097370325, -0.20764000286370887, -0.19916968384283962, -0.1904119008973204, -0.18141981985770528, -0.17225567302755707, -0.16298920665217054, -0.1536954261127832, -0.14445176206696075, -0.13533488786877612, -0.12641749091427812, -0.11776533088744401, -0.10943487415845965, -0.10147170591779542, -0.0939097979771013, -0.08677159113580402, -0.08006875458620755, -0.0738034317413323, -0.06796976910057495, -0.06255554510437378, -0.05754375351102681, -0.05291404437143754, -0.04864396536502724, -0.04470998388423553, -0.04108829222693444, -0.03775541613269695, -0.03468865341117677, -0.0318663718722334, -0.029268195765173033, -0.026875105782959707, -0.02466947502661654, -0.02263505846057967, -0.02075695032838709, -0.019021520463649466, -0.017416337832834472, -0.01593008742921498, -0.014552484950488775, -0.013274192284452369, -0.012086735867949727, -0.010982429252109682, -0.009954300600799826, -0.008996025504934835, -0.008101865187889246, -0.00726661002966722, -0.0064855281739042425, -0.005754318923376189, -0.005069070621456007, -0.004426222653744816, -0.003822531197741341, -0.003255038453620074, -0.0027210449018362226, -0.002218084478531779, -0.0017439021961607182, -0.0012964340746890457, -0.0008737890948324889, -0.00047423301515792105, -9.617377519077763e-05, 0.00026185158871072645, 0.0006011887479324685, 0.0009230766864014583, 0.0012286572759094838, 0.0015189839020237628, 0.0017950292416593072, 0.0020576923055166674, 0.0023078047824540704, 0.0025461367936117085, 0.002773402096909905, 0.0029902628008535714, 0.0031973336568675848, 0.003395185922485666, 0.0035843509056547873, 0.003765323175450419, 0.003938563475482937, 0.004104501395811866, 0.00426353779194244, 0.0044160470072078795, 0.004562378898910424, 0.004702860681710774, 0.004837798624251377, 0.0049674796091423445, 0.005092172538873285, 0.0052121296580942555, 0.005327587734360151, 0.005438769175537317, 0.005545883033271082, 0.005649125936407984, 0.005748682946222772, 0.005844728352876416, 0.00593742640654682, 0.00602693198782589, 0.006113391228403486, 0.006196942099844449, 0.006277714925882805, 0.00635583289628272, 0.00643141251139312, 0.006504564010363367, 0.006575391771665551, 0.006643994660372243], [-0.2520255640339535, -0.24579340117108117, -0.2391400035876181, -0.23206473287897111, -0.22457428343507857, -0.21668391740040605, -0.20841854953439665, -0.1998135400880514, -0.19091503379313224, -0.18177968265911915, -0.17247362281806033, -0.163070646038193, -0.1536496145048467, -0.14429128708024308, -0.13507484493929311, -0.12607446854293514, -0.11735632824200337, -0.10897628282028649, -0.10097846390378251, -0.09339478544060142, -0.08624528816400456, -0.07953914413485563, -0.07327610175646981, -0.06744815551198968, -0.06204125683359152, -0.05703692993923326, -0.05241370652823463, -0.048148336680302606, -0.04421676619931958, -0.040594892427645135, -0.03725912414247645, -0.0341867757209009, -0.0313563274139419, -0.02874758032401914, -0.02634173183325217, -0.024121392505513484, -0.022070561513196196, -0.02017457404557277, -0.01842003072888687, -0.01679471681417155, -0.015287516521304667, -0.013888326478571855, -0.012587971019787147, -0.01137812095132773, -0.010251216986777223, -0.009200398370797558, -0.008219436959372217, -0.007302676767316996, -0.00644497879860495, -0.005641670938487664, -0.00488850255877793, -0.004181603520187593, -0.0035174471929515505, -0.002892817156599392, -0.002304777258284929, -0.001750644659850309, -0.0012279656515978843, -0.0007344938856483907, -0.00026817083324104374, 0.0001728917919514572, 0.0005904278197235158, 0.00098603084585136, 0.0013611670291950873, 0.0017171865889231697, 0.002055334207266668, 0.002376758384993849, 0.002682519880469414, 0.0029735993574462327, 0.003250904266277388, 0.0035152750997191617, 0.003767491033226378, 0.004008275065000788, 0.004238298634227533, 0.0044581858685397435, 0.004668517392229177, 0.0048698338399049135, 0.005062639011022441, 0.005247402763824738, 0.005424563672686844, 0.005594531407520975, 0.00575768895712514, 0.005914394630885056, 0.006064983909237043, 0.0062097711176427595, 0.006349050972332293, 0.00648310002382857, 0.006612177928747798, 0.0067365286713076955, 0.006856381645793164, 0.006971952686850358, 0.007083445001107691, 0.007191050016960077, 0.007294948193145245, 0.007395309751419887, 0.007492295343588751, 0.007586056692989729, 0.007676737171685488, 0.007764472327512095, 0.007849390406445167, 0.00793161278006238, 0.008011254412661373], [-0.26387696934659743, -0.25839013458693927, -0.25248905291992685, -0.24616194106271294, -0.23940216770780864, -0.23220958498673383, -0.2245919019997622, -0.21656600659891723, -0.20815910449394792, -0.19940951071476576, -0.19036690953247515, -0.18109190653404994, -0.17165474439381256, -0.16213314571428583, -0.1526093724256583, -0.14316673171712324, -0.13388586605618613, -0.12484122889423332, -0.11609811677872983, -0.10771054056416673, -0.09972007196369148, -0.0921556522196596, -0.08503422716988851, -0.07836199391786991, -0.0721360223112768, -0.0663460303779182, -0.06097613917609124, -0.05600648470036518, -0.05141461580785389, -0.04717665032424989, -0.04326818989824588, -0.03966501454844362, -0.03634358623718015, -0.03328139466763247, -0.03045717748637955, -0.027851043681540233, -0.025444524622006526, -0.023220572994624433, -0.02116352532833332, -0.019259040600079658, -0.017494024055345392, -0.01585654302288475, -0.014335739766170974, -0.01292174459904416, -0.011605591680037719, -0.010379138886982275, -0.00923499266436778, -0.008166438274962218, -0.007167375556807798, -0.006232260161585401, -0.005356050017404357, -0.004534156762527886, -0.0037624017949013933, -0.0030369766042959156, -0.0023544069988972183, -0.0017115209014804122, -0.0011054193806181445, -0.0005334506146219553, 6.8135686461801015e-06, 0.0005175986968559698, 0.0010009466299401026, 0.0014587325549157981, 0.0018926803124195146, 0.0023043761966299314, 0.002695281350973744, 0.0030667429843909133, 0.00342000445468571, 0.0037562143792122527, 0.004076434878108159, 0.004381648989390641, 0.004672767430893288, 0.004950634671786247, 0.005216034477420806, 0.005469694914342682, 0.005712292887356085, 0.005944458312843182, 0.006166777842693705, 0.006379798303644435, 0.006584029839896033, 0.00677994872274823, 0.006967999980506789, 0.007148599765034902, 0.007322137513597227, 0.007488977953915565, 0.0076494629094767674, 0.007803912987483841, 0.007952629094422292, 0.008095893849901614, 0.008233972888586294, 0.008367116036751554, 0.008495558422172422, 0.008619521476774139, 0.008739213863197648, 0.008854832345210895, 0.008966562573281323, 0.009074579824790874, 0.009179049676699691, 0.00928012863926142, 0.009377964732735222, 0.00947269803411288, 0.00956446117501386], [-0.2738778766919303, -0.26909102811045926, -0.26391375025182384, -0.2583271604988653, -0.2523154382603323, -0.245866996781281, -0.23897580276065256, -0.2316428022289969, -0.2238773818358908, -0.21569875357265644, -0.2071371098641528, -0.19823436175163422, -0.18904425501844813, -0.17963168391158746, -0.170071085088221, -0.16044391143773495, -0.15083533166851382, -0.14133044583214982, -0.13201041229352128, -0.12294891366478922, -0.11420933306152037, -0.1058428856137894, -0.09788779134034442, -0.09036941766627749, -0.08330120768349758, -0.07668615140338275, -0.0705185513478419, -0.0647858682984257, -0.05947048501529295, -0.05455128455126612, -0.05000498883897109, -0.04580724362485711, -0.041933460977340076, -0.03835944626966992, -0.03506184270855428, -0.03201842804453747, -0.02920829545574577, -0.02661194651962262, -0.0242113195458451, -0.02198977208463404, -0.019932032153612056, -0.01802412938796749, -0.01625331438276234, -0.014607972271406311, -0.013077534802071966, -0.011652393845150044, -0.010323818251723793, -0.009083875287430487, -0.007925357267630773, -0.006841713716859488, -0.005826989078151712, -0.004875765823371125, -0.003983112721567039, -0.0031445379622745406, -0.0023559467470235518, -0.001613603081679571, -0.0009140952618622578, -0.0002543048675853754, 0.00036862118196268057, 0.0009572957146843919, 0.0015141139054968278, 0.002041273594166171, 0.0025407935432504303, 0.0030145298857320313, 0.003464190931143918, 0.0038913505113598035, 0.004297459965854955, 0.004683859025966797, 0.005051785549419208, 0.005402384418424333, 0.005736715480804122, 0.006055760812348154, 0.006360431248946696, 0.00665157233018121, 0.006929969671730873, 0.007196353881983697, 0.007451404977921072, 0.007695756436280732, 0.007929998881419209, 0.008154683434028698, 0.008370324765191839, 0.008577403900130065, 0.008776370768956099, 0.008967646532656914, 0.0091516257319455, 0.009328678230776433, 0.009499151029341846, 0.00966336989604244, 0.009821640889651206, 0.009974251747173923, 0.010121473165860095, 0.010263559989343918, 0.010400752280819603, 0.010533276323460683, 0.010661345564191294, 0.010785161450080238, 0.010904914231122831, 0.011020783678759472, 0.011132939763779603, 0.011241543295728462, 0.011346746494414361], [-0.2823617020487532, -0.278212707276559, -0.2737064133873375, -0.2688202048928723, -0.26353283133998673, -0.25782530993539154, -0.2516820068508814, -0.24509189385224772, -0.23804996003010004, -0.23055872934290988, -0.22262979734705723, -0.2142852554296688, -0.20555882540506687, -0.1964964932440303, -0.1871564236963259, -0.17760797644676884, -0.16792973138066358, -0.15820657255324377, -0.14852603967026567, -0.13897430299768843, -0.1296322023585077, -0.12057179445247712, -0.1118537569955187, -0.1035258483735042, -0.09562244313802992, -0.08816501619437034, -0.08116335008305242, -0.07461719982239856, -0.06851816822302226, -0.06285158643129307, -0.05759825798581275, -0.052735981046247105, -0.048240813119331705, -0.044088075926406844, -0.04025312115640034, -0.03671188882036347, -0.03344129376487359, -0.0304194751887934, -0.027625940643940083, -0.02504163104332946, -0.022648928583798522, -0.02043162486807404, -0.01837486248284037, -0.0164650601037728, -0.01468982849037559, -0.013037882634648668, -0.011498953778183107, -0.01006370380478927, -0.008723643560458072, -0.007471056107156926, -0.006298925379116582, -0.00520087038512429, -0.004171084985259199, -0.003204282973744199, -0.0022956481826916786, -0.0014407893153318696, -0.0006356992084626256, 0.0001232820542718116, 0.0008395002391878847, 0.0015160168493899562, 0.0021556359910093192, 0.002760928518689809, 0.003334253804791132, 0.00387777929386246, 0.004393498099641846, 0.004883244886151772, 0.005348710134409629, 0.005791453018790804, 0.006212913041206747, 0.006614420485128392, 0.0069972059043195145, 0.007362408697893841, 0.007711084818119218, 0.00804421384265197, 0.008362705279001403, 0.008667404389786526, 0.008959097377147174, 0.009238516188329271, 0.009506342823200953, 0.009763213296562157, 0.010009721204461641, 0.010246421042186427, 0.010473831163423597, 0.010692436539901706, 0.010902691242428375, 0.011105020749134553, 0.011299824046957951, 0.011487475527733437, 0.011668326797728668, 0.011842708256672552, 0.012010930628793659, 0.012173286299926644, 0.012330050615503296, 0.012481483025680973, 0.012627828156094978, 0.01276931681535487, 0.01290616691019153, 0.01303858427699467, 0.01316676348590562, 0.013290888546485746, 0.013411133603320025], [-0.2896048446579016, -0.2860267544694288, -0.28212853974751795, -0.2778863364558788, -0.2732764158130543, -0.2682758095809099, -0.2628630975700261, -0.257019376499116, -0.2507294191588052, -0.2439830205435669, -0.2367765036402929, -0.22911432500221451, -0.22101067551426112, -0.21249092172812567, -0.20359268509677264, -0.19436632672831422, -0.1848746111664319, -0.1751913788954802, -0.16539917547670768, -0.15558594377419865, -0.14584105675293557, -0.13625110957552522, -0.12689594797238613, -0.11784537326877853, -0.10915683976775625, -0.10087427891372869, -0.09302800965638269, -0.08563555115341259, -0.07870307939282384, -0.07222725119885354, -0.06619715273968296, -0.06059618646701992, -0.05540377324263446, -0.05059680506213837, -0.046150827976600084, -0.042040964785691415, -0.03824260484673303, -0.034731896559105024, -0.0314860794057239, -0.02848369020704311, -0.02570467375685581, -0.023130423097565966, -0.02074376968022662, -0.01852893924294463, -0.016471485444125022, -0.014558210210839917, -0.012777077326333597, -0.011117123876548618, -0.00956837269557198, -0.00812174793219711, -0.00676899510612472, -0.005502606272635546, -0.004315750781284322, -0.003202211558470225, -0.0021563269189073253, -0.0011729375759799154, -0.0002473386062220584, 0.000624764065083383, 0.0014472928909121663, 0.002223834105127054, 0.002957669665519802, 0.0036518059110299816, 0.004308999457730778, 0.004931780429210164, 0.005522473419588891, 0.006083216317588125, 0.006615977293471076, 0.0071225700887147525, 0.0076046677870493795, 0.00806381527568334, 0.008501440455852105, 0.008918864380039082, 0.009317310438365922, 0.009697912641726703, 0.010061723122213095, 0.010409718974639048, 0.0107428084097414, 0.01106183637830327, 0.011367589664850186, 0.011660801518246444, 0.011942155885929395, 0.012212291264106057, 0.012471804190354874, 0.012721252480389467, 0.012961158128646844, 0.013192009991318088, 0.013414266268249264, 0.013628356703211608, 0.013834684694167265, 0.014033629138076265, 0.01422554621590777, 0.014410770952132168, 0.014589618707322671, 0.014762386523322846, 0.014929354376342019, 0.015090786320254068, 0.015246931567105548, 0.01539802545507385, 0.015544290347456524, 0.01568593650621608, 0.01582316283838381], [-0.2958345222952623, -0.2927623684756071, -0.2894079416812154, -0.28574780273875433, -0.2817578443670712, -0.2774136770392097, -0.27269114531150507, -0.2675669956428415, -0.26201972008032826, -0.2560305934132181, -0.2495849147560243, -0.24267344649944533, -0.2352940161279733, -0.22745320692259696, -0.21916801307375167, -0.21046727902051643, -0.2013926960533361, -0.19199910294298306, -0.1823538639567026, -0.17253517253168482, -0.16262927567660057, -0.15272678968649345, -0.1429184562668766, -0.13329081063731962, -0.12392226267457929, -0.11488001616205779, -0.10621809279416539, -0.09797653220278235, -0.09018166346639944, -0.08284721748449542, -0.0759759962057096, -0.06956182000696387, -0.06359152048082706, -0.05804681158648606, -0.05290593751683659, -0.048145050478275664, -0.04373931165489253, -0.039663734892496194, -0.03589380565405875, -0.032405913372109296, -0.029177634680742415, -0.026187901415561043, -0.02341708219046268, -0.020847001459554093, -0.018460914655481275, -0.01624345393246429, -0.014180555364308844, -0.01225937567432922, -0.010468204156257599, -0.008796373848380057, -0.007234174760192502, -0.005772770746450107, -0.004404121310781051, -0.0031209086576602374, -0.0019164704782355102, -0.0007847382375381073, 0.00027981914002594976, 0.0012822464230985986, 0.00222714842134053, 0.003118731921791351, 0.0039608435209324, 0.004757003735864629, 0.005510437751919284, 0.0062241030785763485, 0.006900714477563241, 0.007542766412075963, 0.008152553188516265, 0.008732187199562702, 0.009283615270526013, 0.00980863347269434, 0.010308900436630353, 0.010785949379737758, 0.011241198984809131, 0.011675963228164221, 0.012091460253262909, 0.012488820451537208, 0.012869093740281556, 0.013233256195672283, 0.013582216060342489, 0.013916819200598951, 0.014237854077450152, 0.014546056294516774, 0.014842112682064368, 0.015126665103590398, 0.01540031384906726, 0.01566362080588135, 0.015917112310315673, 0.016161281769775826, 0.01639659210830402, 0.016623477920017393, 0.016842347558355897, 0.017053584933137245, 0.017257551272724214, 0.017454586684497286, 0.017645011609875638, 0.017829128125910643, 0.01800722126104759, 0.01817956003145227, 0.018346398593738655, 0.018507977134493814, 0.018664522832796848], [-0.3012369499296845, -0.2986112359564501, -0.29573981481745903, -0.2926007112829616, -0.2891708154054484, -0.2854260867245202, -0.28134185183214555, -0.2768932147776084, -0.2720556043584814, -0.26680548459682285, -0.26112125291867017, -0.2549843475215994, -0.2483805737106266, -0.24130163887361888, -0.23374685263937423, -0.22572490234566445, -0.21725555823686804, -0.20837110103773782, -0.19911722064529158, -0.18955311824091226, -0.17975058483791884, -0.16979193454566044, -0.15976683504536382, -0.1497682773066238, -0.1398880941020728, -0.13021255033629586, -0.12081851524995812, -0.1117706179138267, -0.1031195990909275, -0.09490186844100634, -0.08714010426034235, -0.07984462656633085, -0.07301524309508522, -0.06664328998070701, -0.06071364889844588, -0.05520659259098082, -0.05009937601787939, -0.04536754232913154, -0.04098594896114349, -0.03692954054485398, -0.03317390580834356, -0.029695657817637056, -0.02647267543876808, -0.023484238828626047, -0.02071108668852517, -0.01813541759492665, -0.015740852715257603, -0.013512373282591028, -0.01143624266069665, -0.009499920190410904, -0.007691971944282727, -0.006001981877876261, -0.004420465788616212, -0.0029387894997263686, -0.001549092164985666, -0.000244215128724079, 0.0009823636252832557, 0.002136589392428334, 0.0032238853933144185, 0.004249202324778878, 0.005217063272592526, 0.006131604272962221, 0.0069966109079118155, 0.007815551353512973, 0.008591606027202658, 0.009327694435945943, 0.010026499263918964, 0.010690488057054637, 0.011321932797905276, 0.011922927556319962, 0.01249540434916696, 0.013041147442088175, 0.01356180637025517, 0.01405890753927963, 0.014533864858229606, 0.014987989240974997, 0.015422497315764616, 0.01583851922566737, 0.01623710576215487, 0.016619234834184482, 0.016985817323927677, 0.017337702423674273, 0.017675682513957014, 0.018000497596535325, 0.018312839301533046, 0.018613354610579336, 0.01890264921804885, 0.019181290612497293, 0.01944981088775677, 0.01970870936137814, 0.01995845488721315, 0.02019948811844685, 0.020432223415308925, 0.020657050751974992, 0.02087433737347766, 0.021084429383630976, 0.021287653128275963, 0.02148431659032113, 0.021674710574750122, 0.021859109817391698, 0.022037774084118666], [-0.3059644727262416, -0.3037326357167238, -0.30128936594900324, -0.2986147364826408, -0.2956874654753854, -0.2924849940411711, -0.28898362365986685, -0.2851587301652394, -0.28098507278558316, -0.2764372217712143, -0.27149013158997093, -0.2661198875480686, -0.2603046553870527, -0.25402585683129786, -0.24726958138280963, -0.24002822004812785, -0.23230226828807687, -0.22410219215858973, -0.215450190033188, -0.20638161658049015, -0.19694579419763514, -0.18720592997663132, -0.17723791467680527, -0.16712791028549034, -0.15696881740077728, -0.1468559264982119, -0.13688222672314865, -0.12713392999284068, -0.11768673065751756, -0.10860317473226289, -0.09993130253050353, -0.09170451672249413, -0.08394246308873576, -0.07665262494409575, -0.06983231579424753, -0.06347079674660705, -0.05755131271010683, -0.052052915837734304, -0.04695200967774582, -0.0422235963366262, -0.03784224155551996, -0.03378279031836939, -0.030020873394327907, -0.02653324564037618, -0.023297993638564662, -0.020294644956965868, -0.017504205692329577, -0.01490914733748383, -0.012493359370534307, -0.01024207994811377, -0.008141813573171675, -0.006180242522365376, -0.004346136503759368, -0.002629263590186781, -0.0010203046982724118, 0.0004892273576970751, 0.0019070633821165472, 0.0032402477140749397, 0.0044952023510482775, 0.005677785615585407, 0.006793345469624512, 0.00784676786513927, 0.008842520533058007, 0.009784692465849787, 0.010677029621774636, 0.011522967013679164, 0.012325657681273583, 0.013087998747337792, 0.01381265492894812, 0.014502079664282519, 0.015158534217928121, 0.015784104793613807, 0.016380718111147274, 0.016950155342794204, 0.017494064759851824, 0.01801397320202014, 0.018511296331308102, 0.0189873480376761, 0.019443348886976963, 0.019880433844733147, 0.02029965918524468, 0.020702008925105986, 0.02108840049951155, 0.0214596900715307, 0.021816677247770144, 0.02216010954614589, 0.022490686251025238, 0.02280906214239664, 0.023115850780850877, 0.023411627530865786, 0.023696932431509055, 0.023972272661691107, 0.024238124928640303, 0.024494937638127823, 0.02474313285387808, 0.024983108091415573, 0.0252152381078119, 0.025439876305576092, 0.025657356300353484, 0.02586799308535248, 0.026072084425813102], [-0.31014125796711056, -0.30825792737446633, -0.30619474786037415, -0.3039341209470088, -0.3014570435684263, -0.2987431037198398, -0.295770511609053, -0.29251617556331055, -0.2889558388049416, -0.2850642916890678, -0.28081568211846175, -0.27618394903133847, -0.2711434088868607, -0.26566952860843784, -0.25973991704902133, -0.2533355623501663, -0.2464423266554263, -0.2390526805851465, -0.23116761769495753, -0.22279862867014444, -0.21396954660728085, -0.20471800672369156, -0.19509622226148338, -0.1851707746338498, -0.17502119775321745, -0.164737275291845, -0.1544151877303115, -0.144152863359583, -0.1340450630867629, -0.12417879650762487, -0.1146296018359223, -0.10545904845539056, -0.09671358833706023, -0.08842466239592994, -0.0806098084652227, -0.07327444222336865, -0.0664139835083084, -0.060016053227990085, -0.054062543415760445, -0.04853144022849776, -0.043398345415191386, -0.03863768876966489, -0.03422365391324789, -0.03013085523999237, -0.026334809273901527, -0.022812242729084886, -0.019541275214148612, -0.01650150858692001, -0.013674049093896912, -0.011041482616509057, -0.008587818828189597, -0.00629841573942258, -0.004159893332083442, -0.002160042265895612, -0.0002877319138043788, 0.001467179449377909, 0.003113930480861171, 0.004660937536698384, 0.006115869849597999, 0.007485718816628406, 0.008776861560242821, 0.009995118830502747, 0.011145807674111552, 0.012233789084749702, 0.013263511132624473, 0.01423904792779851, 0.015164134600567536, 0.016042198994906443, 0.016876390155768917, 0.017669603955916102, 0.01842450620282321, 0.019143553487918297, 0.01982901188801023, 0.02048297394522791, 0.021107373893627823, 0.021704001493482394, 0.02227451439728867, 0.022820449490794203, 0.02334323308996744, 0.023844190087135786, 0.024324552402781308, 0.024785466600025785, 0.025228000662490757, 0.02565315039622007, 0.026061845072536727, 0.02645495264031794, 0.026833284453346096, 0.027197599631051617, 0.027548608991061485, 0.027886978583076427, 0.02821333317172403, 0.028528259066558093, 0.0288323070271872, 0.029125994798636867, 0.029409809394927322, 0.029684209249197124, 0.02994962629611564, 0.030206467636347156, 0.03045511736760176, 0.030695938045383286, 0.030929272090421733], [-0.31387181336100767, -0.3122987326762541, -0.3105746835354708, -0.3086844885560964, -0.3066116267335879, -0.30433818214218533, -0.3018448094962416, -0.2991107236554811, -0.29611372139163805, -0.2928302456922296, -0.28923550737567894, -0.28530368121197114, -0.2810081998254077, -0.2763221740763946, -0.27121897385691085, -0.265673006843997, -0.25966073393412614, -0.25316195278114506, -0.2461613650975032, -0.23865041227395167, -0.23062931533216613, -0.22210919261281248, -0.21311405061824118, -0.20368237025966707, -0.19386796242559257, -0.18373976564682692, -0.17338034213751996, -0.16288298998604134, -0.1523476218857276, -0.1418758049192057, -0.13156554358660344, -0.1215064551717191, -0.1117759076071998, -0.10243649018443435, -0.09353493129108514, -0.08510233903300346, -0.07715547588078309, -0.0696987068283299, -0.06272627137338205, -0.056224593504161646, -0.05017442984245335, -0.04455273967245077, -0.03933422871890713, -0.03449256633338749, -0.030001304696419595, -0.025834542809093364, -0.02196738213482874, -0.018376218467583527, -0.015038909420908908, -0.011934850205204128, -0.009044984205900164, -0.006351768526094759, -0.0038391102356492013, -0.001492284726591464, 0.0007021556879323043, 0.002756476881224046, 0.00468185782992947, 0.006488482672789786, 0.008185628191185401, 0.009781745885582893, 0.011284537939651784, 0.012701027253744002, 0.01403762140627407, 0.015300170883794095, 0.01649402190856364, 0.017624064287694807, 0.018694774529713243, 0.019710254841676544, 0.02067426818068796, 0.02159026990640811, 0.0224614361808797, 0.023290689601928705, 0.02408072233248859, 0.024834016830155292, 0.025552864549499787, 0.02623938295458572, 0.026895530639922782, 0.02752312111344324, 0.028123835328127456, 0.02869923281732767, 0.02925076193871945, 0.029779769101676123, 0.03028750711493089, 0.030775142772814235, 0.03124376380670313, 0.031694385120040636, 0.03212795450177808, 0.032545357882828085, 0.032947424009687865, 0.03333492884898348, 0.03370859949823313, 0.03406911781958755, 0.034417123801006255, 0.03475321853648339, 0.035077967096452056, 0.03539190098388545, 0.03569552057231107, 0.03598929719755262, 0.03627367521868052, 0.03654907386452777, 0.03681588879382858], [-0.3172415183849644, -0.3159468620867756, -0.3145276018094023, -0.31297096353625165, -0.3112629604627841, -0.30938831871466377, -0.3073304090838036, -0.30507118758897533, -0.3025911499686025, -0.29986930481915763, -0.2968831732906487, -0.2936088258313667, -0.29002096971169067, -0.2860931063258363, -0.28179778328824057, -0.27710697259317385, -0.2719926131850734, -0.2664273613846504, -0.2603855940616242, -0.25384470513747814, -0.24678672011609848, -0.23920022198463542, -0.23108253570149273, -0.22244204705697612, -0.21330044930082437, -0.2036946236070385, -0.1936777932073781, -0.18331957709999003, -0.17270463915758327, -0.16192979892978698, -0.1510997250309174, -0.140321616251871, -0.12969950571970656, -0.11932892124586303, -0.10929256241383811, -0.09965743516745817, -0.09047359186584103, -0.08177434782961512, -0.0735776520772582, -0.06588820592575217, -0.05869993536996887, -0.05199849740936102, -0.04576359934700136, -0.03997100543553955, -0.03459418163985006, -0.02960558202471475, -0.024977611401979516, -0.02068331337695639, -0.016696836275183813, -0.012993726207248812, -0.009551090047203559, -0.006347663637210843, -0.0033638132222257866, -0.0005814916232012024, 0.002015834644232939, 0.0044432755119387934, 0.006714616303465704, 0.008842419572438587, 0.010838125822282052, 0.012712150605345585, 0.014473976296379476, 0.016132237738926136, 0.017694801417203365, 0.01916883804194569, 0.02056088869286299, 0.021876924993890157, 0.023122403511617762, 0.02430231486954071, 0.025421228152904263, 0.02648333071680753, 0.02749246422608209, 0.028452156886821456, 0.029365652558222877, 0.03023593685878012, 0.031065760762309935, 0.031857661761609535, 0.0326139829450085, 0.033336890124676444, 0.03402838750778159, 0.03469033153661627, 0.03532444365771781, 0.03593232163894555, 0.03651545007699397, 0.03707520966019828, 0.037612885652201555, 0.0381296757682108, 0.0386266969950384, 0.03910499211735541, 0.03956553544356112, 0.040009238110133793, 0.04043695295765559, 0.04084947885197465, 0.04124756479960112, 0.04163191357007179, 0.04200318512891954, 0.042361999682690055, 0.042708940480054025, 0.043044556546021795, 0.04336936496541455, 0.0436838531174395, 0.04398848071962291], [-0.3203224436007446, -0.3192802301618336, -0.3181375621377711, -0.3168839955623248, -0.31550804566416346, -0.31399710682148196, -0.31233737166629894, -0.3105137518096406, -0.3085097993600918, -0.3063076323752334, -0.3038878678758614, -0.30122956531757694, -0.29831018796210884, -0.29510559084985744, -0.2915900494829131, -0.287736347846252, -0.2835159516638335, -0.27889930028007015, -0.2738562583865942, -0.2683567773330324, -0.2623718182387016, -0.2558745914926739, -0.24884215506791918, -0.24125739072691843, -0.23311133414661356, -0.22440576425368164, -0.21515586794388497, -0.20539268579545933, -0.19516494393635853, -0.18453981725675916, -0.17360219621170003, -0.16245217827680847, -0.1512007794010941, -0.13996421157969507, -0.1288574025755338, -0.1179876293991633, -0.10744912245437988, -0.09731927386108552, -0.08765673167705756, -0.07850129963786046, -0.0698752905646387, -0.061785848569396506, -0.05422775237488153, -0.047186296865859845, -0.040639972246577116, -0.034562780759337386, -0.028926127954761682, -0.02370029211378366, -0.018855514201298718, -0.01436276823916316, -0.010194275568192523, -0.006323821842190824, -0.002726927366147436, 0.0006190880083778438, 0.003735113143484625, 0.006640302504298035, 0.009352163517906575, 0.011886661336273363, 0.014258331752664333, 0.016480395978664575, 0.018564873087676403, 0.020522687510830195, 0.022363769993710036, 0.024097151267394423, 0.025731048152227487, 0.02727294214724907, 0.028729650800990214, 0.03010739231890014, 0.03141184377135531, 0.032648193619447596, 0.03382118880670859, 0.03493517718442618, 0.03599414549520219, 0.03700175355267632, 0.03796136486801416, 0.03887607415814287, 0.039748732110410856, 0.04058196751560317, 0.04137820733253861, 0.04213969459190636, 0.04286850465637215, 0.04356655983039204, 0.0442356424487258, 0.044877406930474706, 0.04549339037702538, 0.04608502247106472, 0.046653634209953054, 0.04720046593949334, 0.04772667464999003, 0.048233340524980406, 0.04872147304707397, 0.04919201637466131, 0.04964585443733327, 0.050083815391992914, 0.05050667586656843, 0.05091516472275259, 0.05130996659631748, 0.05169172501422281, 0.05206104537480272, 0.05241849763416795, 0.052764618791727], [-0.32317750397344724, -0.3223671179387715, -0.32147857580233463, -0.32050367095348165, -0.31943334977312077, -0.31825763891717074, -0.31696556688904565, -0.3155450828242117, -0.3139829703520114, -0.3122647580536295, -0.3103746254087092, -0.3082953053549673, -0.3060079842133412, -0.30349220166912616, -0.30072575522103406, -0.2976846164785236, -0.2943428709665774, -0.29067269827909925, -0.28664441635881843, -0.2822266218351146, -0.2773864678793281, -0.2720901313229298, -0.2663035310609807, -0.2599933676795416, -0.2531285573744668, -0.2456821243562004, -0.23763358940299284, -0.2289718378709722, -0.21969835872740617, -0.2098306165998416, -0.19940516065248204, -0.18847992130992708, -0.1771350561943379, -0.1654717529968437, -0.15360863597278396, -0.1416758517118133, -0.1298074352604459, -0.11813300861983933, -0.10677006307904335, -0.09581793604653299, -0.08535416554985176, -0.07543335819327979, -0.06608822816139792, -0.05733217889433462, -0.049162728398744804, -0.041565170402154905, -0.034516035082766905, -0.027986094608927203, -0.021942808409630032, -0.016352206222052246, -0.011180266333436606, -0.006393872601901052, -0.0019614384526818185, 0.002146721258906581, 0.005958202176106653, 0.009498451506811278, 0.012790796282803996, 0.0158565276298539, 0.018715018522755145, 0.021383859167066532, 0.023878999155133585, 0.026214889201927605, 0.028404617891194306, 0.030460040704944902, 0.03239189988907043, 0.03420993455510768, 0.035922980989560926, 0.037539063484473445, 0.039065476234785734, 0.040508856925441705, 0.041875252719208333, 0.04317017932657308, 0.04439867383172924, 0.04556534191628003, 0.04667440005854573, 0.04772971325132502, 0.04873482872506685, 0.049693006119202465, 0.05060724448039622, 0.0514803064585756, 0.052314739996425885, 0.053112897798417436, 0.053876954816651335, 0.054608923985032476, 0.05531067038124249, 0.055983923983500716, 0.056630291197400595, 0.05725126525588209, 0.05784823563160657, 0.05842249655580645, 0.058975254747785755, 0.05950763641509482, 0.06002069363147555, 0.06051541012314843, 0.060992706556405096, 0.06145344532323804, 0.06189843495035774, 0.06232843410593958, 0.06274415525089339, 0.06314626800812917, 0.06353540225033072], [-0.3258601722189596, -0.3252657292876613, -0.3246139504163139, -0.3238987735212753, -0.32311349635705966, -0.32225071659959426, -0.3213022657471001, -0.32025913994774413, -0.3191114228348937, -0.31784820227666444, -0.31645747876648045, -0.31492606377253196, -0.3132394670825214, -0.3113817713779845, -0.3093354932423864, -0.30708143052322967, -0.30459849743613887, -0.301863550843688, -0.2988512145392406, -0.2955337118938637, -0.29188072306002155, -0.28785929046503256, -0.2834338048750844, -0.27856611923282415, -0.273215849858925, -0.2673409474400188, -0.26089864021777487, -0.25384687201903944, -0.2461463705122604, -0.23776347249668817, -0.22867378595642762, -0.2188666598527007, -0.20835024104622235, -0.1971566199017296, -0.18534623799237337, -0.17301045189855913, -0.1602710761120143, -0.14727603322711502, -0.13419098576453337, -0.12118785974944046, -0.10843212014464854, -0.09607109067477282, -0.0842253023622952, -0.07298394813585674, -0.06240443055865086, -0.05251514183398953, -0.04332022690272552, -0.03480512075704212, -0.02694194669907901, -0.019694228314353524, -0.013020683000544153, -0.006878081332619246, -0.00122327692567481, 0.003985439796949208, 0.008787505932129847, 0.013219628403426498, 0.017315590268825787, 0.021106233529177842, 0.02461955408457328, 0.027880863127712985, 0.030912983502044966, 0.03373646002769348, 0.036369770283261715, 0.03882952754701918, 0.04113067116613678, 0.04328664198402876, 0.04530954200619419, 0.04721027843502412, 0.04899869279149982, 0.05068367614863334, 0.052273271651895215, 0.053774765538893377, 0.055194767845833326, 0.05653928391336649, 0.05781377773729801, 0.05902322809223648, 0.0601721782812632, 0.06126478026062543, 0.062304833813112026, 0.06329582135712997, 0.06424093890723626, 0.06514312365584018, 0.06600507856194326, 0.06682929430933982, 0.06761806893698719, 0.0683735254110509, 0.06909762738277792, 0.06979219332604814, 0.07045890925237686, 0.07109934015563368, 0.07171494031678449, 0.07230706261908892, 0.07287696696214141, 0.07342582785929608, 0.07395474135217839, 0.07446473125143172, 0.07495675482965325, 0.07543170798577847, 0.07589042994621664, 0.07633370757024593, 0.0767622792394107], [-0.3284180386353448, -0.3280279701333306, -0.3276002823118809, -0.3271309796357649, -0.3266156388488781, -0.32604936536980844, -0.3254267479213553, -0.32474180706934064, -0.3239879395487364, -0.32315785514474626, -0.32224350632827736, -0.32123600801871177, -0.32012554541631033, -0.31890126749387093, -0.31755116331906663, -0.3160619181031521, -0.31441874593725316, -0.312605196014033, -0.31060292947287493, -0.3083914641458634, -0.30594788569153764, -0.3032465234646651, -0.30025859290368473, -0.29695180779068764, -0.29328997294351566, -0.2892325742860855, -0.2847344003396479, -0.279745248672576, -0.27420980436682285, -0.26806782324391776, -0.26125481469762946, -0.2537034964490381, -0.24534637803425596, -0.23611989788208376, -0.2259705403643082, -0.21486320897055222, -0.20279171384030903, -0.18979044567351622, -0.17594518100418455, -0.16139981680164794, -0.1463553667190105, -0.13105861075172598, -0.11578067548352422, -0.10078958357548018, -0.08632342817465144, -0.0725706135955484, -0.059660666782761496, -0.04766529564326305, -0.0366066552744968, -0.026468995567288545, -0.017210558937566844, -0.008773861470192656, -0.0010936316974792248, 0.005897577017087485, 0.012265726628715612, 0.018073113971986743, 0.02337723228613342, 0.02823032386617541, 0.032679365282458406, 0.03676630543266768, 0.04052843705138898, 0.04399882557277124, 0.04720674892636012, 0.050178121445167534, 0.05293588769846025, 0.05550037991007173, 0.05788963734784147, 0.06011968878895502, 0.06220480059370104, 0.06415769358297396, 0.0659897320952183, 0.06771108852434438, 0.06933088641436314, 0.07085732490089214, 0.07229778698276945, 0.0736589338061755, 0.07494678686201084, 0.07616679974790586, 0.07732392090754203, 0.07842264858040693, 0.07946707901229999, 0.08046094881738952, 0.08140767228551127, 0.08231037428304333, 0.08317191933383583, 0.08399493736308017, 0.0847818465300243, 0.085534873519034, 0.0862560716002001, 0.0869473367340241, 0.08761042195838087, 0.0882469502608032, 0.0888584261157277, 0.08944624584187011, 0.09001170691538007, 0.09055601635531829, 0.09108029829501163, 0.09158560080116729, 0.0920729020694715, 0.09254311601566556, 0.09299709735796213], [-0.33089559198405283, -0.330702414546451, -0.3304906088555093, -0.33025819187183814, -0.33000296555750097, -0.32972249576257084, -0.3294140886196182, -0.3290747625776227, -0.32870122035826554, -0.3282898149125586, -0.3278365114181305, -0.32733684385415884, -0.32678586385840447, -0.3261780809195898, -0.325507391460512, -0.3247669944374785, -0.32394929056982846, -0.3230457617841118, -0.3220468268799941, -0.32094166855210204, -0.31971802581633213, -0.3183619444273553, -0.31685747593252245, -0.31518631356748017, -0.3133273501661016, -0.31125613962377585, -0.3089442392594002, -0.3063584058086164, -0.3034596131997276, -0.300201856539676, -0.29653070590546804, -0.2923815792830915, -0.2876777236861443, -0.2823279405179555, -0.27622418950615923, -0.2692393953839698, -0.26122612584759963, -0.25201739245398613, -0.24143172262199641, -0.22928581351656518, -0.2154190620885501, -0.19973375953845718, -0.18225027582920106, -0.1631657322419784, -0.1428896444951171, -0.12202317944842633, -0.10126738944487457, -0.0812884725924441, -0.06259980075134663, -0.045507729714977074, -0.03012460336115197, -0.016419872553477433, -0.004277446217965775, 0.006458570550236686, 0.01595397289716871, 0.024367718435609476, 0.03184404818420816, 0.03850983541527597, 0.0444747064249178, 0.049832457572527744, 0.05466295131606813, 0.05903407108095493, 0.06300353884993726, 0.0666205193446352, 0.06992699547952341, 0.07295892824165762, 0.07574722557860625, 0.07831854770670432, 0.08069597504340109, 0.08289956208380644, 0.08494679718389975, 0.08685298498865635, 0.08863156530755845, 0.09029437979003418, 0.09185189563663343, 0.09331339390054438, 0.09468712851210981, 0.09598046104343183, 0.09719997529735735, 0.09835157507171743, 0.09944056784436128, 0.10047173663624065, 0.10144940192106944, 0.10237747512183049, 0.1032595049729359, 0.10409871782259472, 0.1048980527580774, 0.10566019230789081, 0.10638758934425852, 0.10708249071975828, 0.10774695808230206, 0.10838288625228998, 0.10899201948165427, 0.10957596587197926, 0.11013621019088404, 0.11067412528116449, 0.11119098224624935, 0.11168795955427058, 0.11216615119428397, 0.11262657397727338, 0.1130701742085698], [-0.3333334547559694, -0.33333346443330214, -0.3333334749191863, -0.33333348662257123, -0.3333334995064483, -0.3333335131469646, -0.33333352870218036, -0.3333335455880473, -0.33333356418433624, -0.3333335847335164, -0.33333360735559836, -0.3333336322852283, -0.33333365977134477, -0.33333369008828484, -0.3333337235491882, -0.33333376049781904, -0.33333380131606916, -0.33333384643689357, -0.3333338963450281, -0.33333395159043633, -0.33333401279846697, -0.33333408068829584, -0.3333341560814347, -0.33333423993056854, -0.3333343333429504, -0.333334437616589, -0.33333455427402825, -0.33333468513069064, -0.33333483235201555, -0.3333349985511873, -0.33333518690551855, -0.3333354013189478, -0.3333356466345059, -0.33333592892856956, -0.3333362559176116, -0.3333366375297828, -0.3333370867256349, -0.33333762069574746, -0.3333382626454764, -0.33333904451482255, -0.33334001121886203, -0.33334122742222405, -0.3333427886343401, -0.3333448398495662, -0.33334760766524596, -0.3333514569853442, -0.33335699335750135, -0.3333652508443876, -0.33337803894102436, -0.33339857436001097, -0.33343257621952915, -0.3334899880148434, -0.33358736028644387, -0.3337508462569865, -0.3340201536106342, -0.3344546265551145, -0.33514243705684876, -0.3362127885150059, -0.33786961486816836, -0.34034672829625734, -0.34210515931870944, -0.37346487529393, -0.48320276905423754, -0.579616663551235, -0.6770057553040978, -0.7182260911819789, -0.7562704975907977, -0.7671633726012672, -0.7766453378157614, -0.7803517459971481, -0.7832525558656798, -0.7853087863618207, -0.7871893495335733, -0.7889172450612705, -0.7903058450604377, -0.7916448503144338, -0.7928429464593378, -0.7939538320800423, -0.7949782679587116, -0.7959261591232334, -0.7968094639638927, -0.7976371991848303, -0.7984119124975706, -0.7991398335890949, -0.7998258570761756, -0.8004723620936538, -0.8010844577889316, -0.8016648232487178, -0.8022136429628297, -0.8027346464451952, -0.8032298680480032, -0.8037011232156139, -0.804150284694753, -0.8045783755969644, -0.8049870656101028, -0.8053776131442802, -0.8057511720006652, -0.8061088011384214, -0.8064514742023476, -0.8067800883339835, -0.80709547132005], [-0.33577095210816665, -0.33596411983992525, -0.3361759147768488, -0.3364083201393342, -0.3366635336315156, -0.3369439891451229, -0.3372523809191179, -0.33759168988075317, -0.3379652132998672, -0.3383765981046558, -0.3388298788007269, -0.3393295212550278, -0.33988047356989526, -0.34048822595480743, -0.3411588817367033, -0.3418992415961739, -0.3427169044593974, -0.34362038794663263, -0.3446192728126931, -0.34572437588213134, -0.34694795749271634, -0.34830397125143975, -0.34980836486471745, -0.35147944425663624, -0.35333831564077656, -0.3554094240443533, -0.3577212109336685, -0.36030691820027627, -0.36320557038352774, -0.36646317067444656, -0.37013414713993953, -0.37428307982271747, -0.3789867197110546, -0.38433626354842687, -0.39043975020463506, -0.39742425451633423, -0.40543721017827394, -0.41464561016015367, -0.4252309365909923, -0.4373765092912123, -0.451242958174614, -0.4669280298840661, -0.48441140055303933, -0.5034959939999375, -0.5237723228712561, -0.5446392160298359, -0.5653955792678893, -0.5853751473504083, -0.6040644788365164, -0.6211571649316632, -0.6365408322061619, -0.6502460203194147, -0.6623888236417095, -0.6731251465485713, -0.6826207955012435, -0.6910347389913909, -0.6985112275324532, -0.7051771422770372, -0.7111421158849751, -0.7164999497799052, -0.72133051042141, -0.7257016843893958, -0.7296711961543565, -0.7332882124027584, -0.7365947176092753, -0.7396266740012578, -0.7424149905193609, -0.7449863281771307, -0.7473637680361875, -0.7495673651125685, -0.751614608188909, -0.7535208022561974, -0.7552993874107834, -0.7569622055372776, -0.7585197240320234, -0.7599812241088557, -0.7613549598344278, -0.7626482928933207, -0.7638678071833347, -0.7650194065817395, -0.7661083986329906, -0.7671395664158709, -0.7681172304517396, -0.7690453022041588, -0.7699273304424565, -0.7707665415439564, -0.7715658746213485, -0.7723280122244454, -0.7730554072434899, -0.7737503065472424, -0.7744147717967635, -0.7750506978238221, -0.7756598288897685, -0.776243773105115, -0.776804015243453, -0.7773419281554084, -0.7778587829482468, -0.7783557580944844, -0.7788339475867936, -0.779294368258558, -0.7797379663253992], [-0.3382485024442161, -0.3386385609121767, -0.33906623785305, -0.33953552841160217, -0.34005085605729946, -0.3406171150155295, -0.34123971654173246, -0.3419246398004603, -0.34267848802997136, -0.34350855121984836, -0.34442287667248195, -0.34543034926203475, -0.34654078354778406, -0.347765030269624, -0.34911510012653224, -0.3506043075499896, -0.3522474381472449, -0.3540609422959484, -0.3560631585549032, -0.35827456851666284, -0.3607180861357584, -0.36341938157602627, -0.3664072389698667, -0.3697139437824042, -0.37337569085167743, -0.3774329937353471, -0.3819310635180351, -0.3869201023802695, -0.39245542523010357, -0.39859727660209643, -0.4054101479921073, -0.4129613233350824, -0.4213182957781534, -0.4305446309085532, -0.44069384997951744, -0.45180105689613725, -0.4638724505778704, -0.4768736504934097, -0.4907188902399753, -0.5052642812226082, -0.5203088144311678, -0.5356057091812225, -0.5508838323472212, -0.5658751498103705, -0.58034155419924, -0.5940946267809828, -0.6070048281360094, -0.619000441022191, -0.6300593043864744, -0.6401971653386198, -0.6494557806982577, -0.6578926351085883, -0.6655730016356571, -0.6725643289309566, -0.6789325810804527, -0.6847400569843209, -0.6900442517866772, -0.6948974094835343, -0.699346508134667, -0.7034334979244719, -0.7071956726873054, -0.7106660987961533, -0.7138740549762268, -0.7168454562347399, -0.7196032477133443, -0.7221677621196356, -0.7245570391332379, -0.7267871078809236, -0.7288722350211323, -0.7308251416289586, -0.7326571922608203, -0.734378559497241, -0.7359983670430488, -0.7375248141724207, -0.7389652840038003, -0.740326437787239, -0.7416142971044373, -0.7428343156302795, -0.7439914418770996, -0.7450901741470766, -0.7461346087357548, -0.7471284823050155, -0.7480752091842611, -0.7489779142768818, -0.7498394621381301, -0.7506624827219675, -0.7514493942125426, -0.7522024233148734, -0.7529236233229781, -0.7536148902113808, -0.7542779770349917, -0.7549145067957035, -0.7555259839805331, -0.7561138049191065, -0.756679267100516, -0.7572235775461031, -0.7577478604088448, -0.758253163757054, -0.7587404657894048, -0.759210680434272, -0.7596646624121668], [-0.34080675571532026, -0.3414012195481959, -0.34205302134540716, -0.3427682234389877, -0.3435535281847315, -0.34441633845246855, -0.3453648226393078, -0.34640798512625537, -0.3475557426186455, -0.3488190074149422, -0.3502097795998331, -0.35174124806610507, -0.35342790348011377, -0.35528566365099934, -0.35733201248345736, -0.359586152719217, -0.3620691706961203, -0.36480421014164577, -0.3678166477914715, -0.37113426085324974, -0.3747873698002451, -0.37880893260626536, -0.38323455873041823, -0.3881023952837843, -0.3934528258183789, -0.39932789891880915, -0.40577038505334073, -0.41282233831050874, -0.4205230279293559, -0.42890611280880364, -0.43799597927721834, -0.4478032712543545, -0.45831983344964655, -0.4695135661698977, -0.48132401836585004, -0.4936598249157349, -0.5063991650057922, -0.5193941131575528, -0.532479008216022, -0.5454819298819906, -0.5582374225942317, -0.5705981743759629, -0.5824436667008825, -0.5936847184120282, -0.6042639369401535, -0.6141529377692478, -0.6233475812690052, -0.631862435630655, -0.6397253790159212, -0.6469728880259531, -0.6536462445788871, -0.6597886768720542, -0.6654433297692179, -0.6706519112079512, -0.6754538566447295, -0.6798858714327096, -0.683981737170761, -0.6877722945304079, -0.6912855382171834, -0.6945467783612571, -0.6975788368671907, -0.7004022577290065, -0.7030355178003909, -0.7054952297259938, -0.7077963322979954, -0.7099522658750672, -0.7119751320379599, -0.713875837617973, -0.7156642238101867, -0.7173491814021169, -0.7189387532883238, -0.7204402254855928, -0.7218602078335508, -0.7232047055041022, -0.7244791823381753, -0.7256886169761749, -0.7268375526006743, -0.7279301410620995, -0.7289701820482328, -0.7299611578911005, -0.7309062645300024, -0.7318084390898854, -0.7326703844666689, -0.7334945912933222, -0.7342833575544354, -0.7350388061737654, -0.7357629007609781, -0.7364574597509126, -0.7371241691305954, -0.7377645938564577, -0.7383801881787626, -0.7389723049684598, -0.7395422040883446, -0.7400910600407684, -0.7406199688414894, -0.7411299542876435, -0.7416219736347323, -0.7420969227599841, -0.7425556408952403, -0.7429989148712863, -0.7434274830611436], [-0.34348902467905873, -0.34429939957133726, -0.3451879293138731, -0.3461628209806662, -0.34723312744099033, -0.3484088220581292, -0.3497008763037073, -0.3511213409228766, -0.3526834320704282, -0.3544016209755867, -0.35629172795466246, -0.35837101990149733, -0.3606583102737062, -0.3631740591731045, -0.36594046892641785, -0.36898156768846135, -0.3723232697527301, -0.37599339537818466, -0.3800216264252825, -0.38443936626110187, -0.3892794616724373, -0.39457573609843877, -0.4003622708365633, -0.4066723659132485, -0.4135371058347239, -0.4209834676070692, -0.4290319319636815, -0.43769361550473107, -0.4469670316119547, -0.4568347184069559, -0.46726012967001296, -0.4781853379401042, -0.4895301882717682, -0.501193495027227, -0.5130566350684838, -0.5249894617656423, -0.5368579388112984, -0.5485324418470263, -0.5598954764141268, -0.5708477015040252, -0.5813115754489644, -0.5912324882926541, -0.6005777230055358, -0.6093338739141174, -0.6175034213994444, -0.6251010706835451, -0.6321502910071217, -0.6386803099851228, -0.6447236682393083, -0.6503143362654669, -0.6554863361243051, -0.6602727843698837, -0.6647052680161778, -0.6688134726504913, -0.6726249943422253, -0.6761652807035858, -0.6794576591399171, -0.6825234211194093, -0.6853819399267493, -0.6880508060466433, -0.6905459693225637, -0.6928818806935162, -0.6950716289418182, -0.6971270697275394, -0.6990589454554978, -0.7008769953766496, -0.7025900559028742, -0.7042061514381786, -0.7057325762758246, -0.7071759681897767, -0.7085423744213593, -0.7098373107526079, -0.7110658143298529, -0.7122324908919033, -0.7133415569674284, -0.71439687759446, -0.7154020000467227, -0.7163601839983791, -0.7172744285308177, -0.7181474963240753, -0.718981935344452, -0.7197800983302756, -0.7205441602514888, -0.7212761340609788, -0.721977884854752, -0.7226511426307312, -0.7232975138088236, -0.7239184916370363, -0.7245154656005255, -0.7250897299422512, -0.7256424913943427, -0.726174876172518, -0.7266879363551446, -0.7271826556904344, -0.7276599548454783, -0.7281206962161733, -0.7285656883400833, -0.7289956898872809, -0.7294114133257956, -0.7298135282969369, -0.7302026646465158], [-0.3463440751018716, -0.34738627652578913, -0.34852893121956185, -0.3497824832010217, -0.35115841716584484, -0.3526693387613484, -0.35432905485376764, -0.35615265376736005, -0.3581565833737308, -0.36035872531531865, -0.362778462476431, -0.3654367351923007, -0.36835608008680865, -0.37156064191605864, -0.37507614505938847, -0.3789298053861643, -0.3831501572281475, -0.38776676116719244, -0.39280975252048833, -0.39830918027668005, -0.40429408359898034, -0.41079125278448814, -0.4178236305816583, -0.42540833618837226, -0.43355433547271005, -0.44225985109738275, -0.45150969811917463, -0.46127283809588704, -0.47150054710573386, -0.48212565233909643, -0.49306326508576603, -0.5042132890613651, -0.5154647087905673, -0.5267013119105926, -0.5378081694893417, -0.5486780026594538, -0.5592165786875469, -0.5693465029020608, -0.5790091247125275, -0.588164638063823, -0.5967907281560763, -0.6048802493002619, -0.6124384216019401, -0.6194799493748846, -0.6260263419296379, -0.6321035967902908, -0.637740308363977, -0.6429661984633022, -0.6478110263143186, -0.6523038181355751, -0.6564723528640428, -0.66034284513524, -0.6639397749305083, -0.667285822677119, -0.6704018775002574, -0.6733070941121788, -0.6760189801657006, -0.6785535010199588, -0.6809251926578099, -0.6831472764583602, -0.6852317716549798, -0.6871896028102782, -0.689030700801279, -0.6907640964699127, -0.692398006735111, -0.693939913182767, -0.6953966334558501, -0.6967743858174344, -0.6980788474146742, -0.6993152067585129, -0.7004882108593797, -0.7016022075991515, -0.7026611837782042, -0.7036687992452393, -0.7046284175461999, -0.7055431334344071, -0.7064157976225616, -0.7072490389286266, -0.7080452843236884, -0.7088067768750648, -0.7095355919876489, -0.710233651934562, -0.7109027391137523, -0.7115445079160878, -0.7121604955004486, -0.7127521315367638, -0.7133207470367786, -0.713867582364422, -0.7143937944974859, -0.7149004636706344, -0.7153885993519715, -0.7158591457131926, -0.7163129866638798, -0.7167509504076222, -0.7171738135697971, -0.7175823050075181, -0.7179771093621135, -0.7183588701621488, -0.7187281928156786, -0.719085647309786, -0.7194317706050448], [-0.3494254696275405, -0.35072015245629373, -0.3521394417081858, -0.35369611168484383, -0.3554041494674678, -0.3572788291875213, -0.35933678042270145, -0.3615960473385762, -0.3640761345342298, -0.3667980336638692, -0.36978422387918286, -0.3730586349647389, -0.376646559876054, -0.38057449736304605, -0.38486989990927256, -0.389560795391251, -0.3946752446601671, -0.4002405909606459, -0.40628245670631813, -0.41282344673649973, -0.4198815342200888, -0.427468134333548, -0.43558591953551584, -0.4442265011569049, -0.45336818284539504, -0.4629740797418549, -0.472990965145879, -0.48334921679281706, -0.49396416820085065, -0.5047389981261965, -0.515569037433476, -0.5263470881001346, -0.5369691190001014, -0.5473396053212909, -0.5573758511705798, -0.5670108546019463, -0.5761945672147633, -0.5848936773281181, -0.5930902390483581, -0.6007795535899483, -0.6079676968797507, -0.6146690132751296, -0.6209037963422865, -0.6266962823019036, -0.6320730053552239, -0.6370615113745401, -0.6416893953277842, -0.6459836132832528, -0.6499700165215891, -0.6536730585184749, -0.6571156319674039, -0.6603190005956527, -0.6633027977528805, -0.6660850702370844, -0.6686823511612623, -0.6711097501282168, -0.6733810521675316, -0.6755088195342864, -0.6775044924882643, -0.6793784863474812, -0.6811402832755462, -0.682798517931225, -0.6843610566352325, -0.6858350699174238, -0.6872270987556597, -0.6885431146195238, -0.6897885739689791, -0.6909684673351535, -0.6920873636875307, -0.6931494503278479, -0.6941585688183736, -0.6951182472995718, -0.6960317295590457, -0.6969020011833216, -0.6977318130784766, -0.6985237026950237, -0.6992800130599086, -0.7000029099952094, -0.7006943976077729, -0.7013563323414296, -0.7019904355707354, -0.7025983051258287, -0.7031814254941047, -0.7037411773338604, -0.7042788459814027, -0.7047956290163775, -0.705292643500119, -0.7057709321358878, -0.7062314692194924, -0.7066751659279475, -0.7071028750235016, -0.7075153953994189, -0.7079134760374721, -0.7082978197079903, -0.7086690863451217, -0.7090278961278855, -0.7093748323679776, -0.7097104440205335, -0.7100352481720051, -0.7103497321840209, -0.7106543557916538], [-0.3527946764556056, -0.35436774243401103, -0.35609177551764404, -0.3579819530261368, -0.3600547956312816, -0.3623282192869617, -0.36482156909227115, -0.36755563009237235, -0.3705526054453472, -0.37383605194668945, -0.37743075870832854, -0.38136255094337557, -0.385657995989483, -0.3903439829914852, -0.395447142243988, -0.4009930662936547, -0.4070052945162459, -0.41350402978394385, -0.42050457103179895, -0.4280154778219334, -0.4360365300769331, -0.44455661073702046, -0.4535517149091497, -0.46298336290107756, -0.4727977455533363, -0.48292592560258285, -0.49328534198248164, -0.5037826972823218, -0.5143180790671416, -0.5247899199200248, -0.5351002145045136, -0.5451593442869758, -0.5548899398131333, -0.5642294101030743, -0.5731310251007713, -0.5815636751486863, -0.5895105964291538, -0.596967422841093, -0.6039399140340045, -0.6104416453895212, -0.6164918598742801, -0.6221135979654058, -0.6273321538270444, -0.6321738580970333, -0.6366651586667942, -0.640831956651315, -0.6446991507406352, -0.6482903452935034, -0.6516276828930216, -0.6547317684711054, -0.657621658842114, -0.6603148970623849, -0.6628275761933331, -0.665174421010228, -0.6673688793247372, -0.6694232171295909, -0.6713486135170541, -0.6731552527183666, -0.6748524116204813, -0.6764485417852732, -0.6779513455010182, -0.6793678457182324, -0.6807044500802206, -0.6819670091250138, -0.6831608691418296, -0.6842909199555898, -0.6853616381560741, -0.6863771259686224, -0.6873411463907928, -0.6882571547921472, -0.6891283273777091, -0.6899575868000198, -0.6907476252063809, -0.6915009250768556, -0.6922197779119514, -0.6929063011890868, -0.6935624534779166, -0.6941900483855719, -0.6947907668041076, -0.6953661683067693, -0.6959177012461204, -0.6964467120893794, -0.6969544535854801, -0.6974420926152725, -0.6979107168674545, -0.6983613412682423, -0.6987949136256368, -0.6992123198538671, -0.6996143887215069, -0.700001896184947, -0.7003755693540334, -0.7007360901139776, -0.7010840984343147, -0.7014201954633208, -0.7017449462085672, -0.7020588822050264, -0.7023625038090877, -0.7026562824031508, -0.7029406623520416, -0.7032160628193047, -0.7034828795423245], [-0.3565252117906148, -0.3584085258274641, -0.36047168744898883, -0.3627322948682199, -0.3652093510105274, -0.36792326761269223, -0.3708958346037079, -0.3741501433806711, -0.3777104507691895, -0.38160196627769594, -0.3858505420134897, -0.39048223910459257, -0.39552274113862396, -0.40099658143119754, -0.4069261515408087, -0.4133304635802908, -0.4202236560717303, -0.42761325923049043, -0.4354982805280301, -0.4438672301412474, -0.4526962766195979, -0.46194778551222626, -0.4715695456725797, -0.48149497623844084, -0.4916445447554274, -0.5019284680347695, -0.5122505658674115, -0.5225129097849575, -0.5326207381530672, -0.5424870403705704, -0.5520362768504583, -0.5612068767712692, -0.5699523866708169, -0.5782413642239632, -0.5860562703791921, -0.5933916884158279, -0.6002521977098283, -0.6066501767265997, -0.6126037330231959, -0.6181348801873838, -0.6232680163371782, -0.6280287116398746, -0.6324427825217427, -0.6365356146639805, -0.6403316916725785, -0.6438542869609698, -0.6471252810772654, -0.6501650723206644, -0.6529925545856727, -0.6556251421432968, -0.6580788254508576, -0.6603682466281846, -0.6625067858232434, -0.6645066524769874, -0.6663789773195852, -0.6681339021732207, -0.6697806657684353, -0.6713276845601719, -0.6727826278317828, -0.6741524870495823, -0.6754436393967467, -0.676661905672642, -0.6778126029644902, -0.6789005923277713, -0.6799303218752044, -0.6809058657202556, -0.6818309590335261, -0.6827090297161327, -0.6835432268329242, -0.6843364462644068, -0.6850913538550003, -0.6858104061986481, -0.6864958694097645, -0.6871498360328907, -0.6877742403503255, -0.6883708720869208, -0.6889413889363176, -0.6894873278188456, -0.6900101150119902, -0.6905110754524273, -0.6909914410763314, -0.691452358415038, -0.6918948955003579, -0.6923200481237721, -0.6927287455917757, -0.693121855830686, -0.6935001902207496, -0.6938645078678896, -0.6942155195918573, -0.6945538914836291, -0.6948802482559486, -0.695195176275476, -0.6954992262971977, -0.695792916051861, -0.6960767325460573, -0.6963511342560444, -0.6966165530699371, -0.696873396153098, -0.6971220475571194, -0.6973628698366277, -0.6975962054472653], [-0.3607026372114248, -0.3629345112900282, -0.3653778213207026, -0.3680524945691488, -0.37097981315048045, -0.37418233604183015, -0.3776837619477753, -0.38150871512057805, -0.38568243644148126, -0.39023035549066876, -0.39517751757941966, -0.400547837136628, -0.40636314781513505, -0.41264202705129804, -0.4193983843220934, -0.42663982720618066, -0.4343658586002661, -0.44256601022009434, -0.4512180816667417, -0.4602867155962187, -0.46972258710012227, -0.4794624870777646, -0.48943052247607, -0.4995405300937854, -0.5096996087059296, -0.5198124680843783, -0.5297861200859622, -0.5395343546168547, -0.5489814796508057, -0.5580649518316676, -0.5667367335438698, -0.5749634247823074, -0.582725382057788, -0.5900151240732043, -0.5968353389193375, -0.6031967667030251, -0.6091161633827937, -0.6146144773580566, -0.6197153054081532, -0.6244436455382107, -0.6288249319856085, -0.6328843196418497, -0.6366461775376067, -0.6401337505725806, -0.6433689519072949, -0.6463722536761409, -0.6491626495360521, -0.6517576677032864, -0.654173418449755, -0.6564246633805055, -0.658524897761243, -0.6604864390941785, -0.6623205175110556, -0.6640373647284541, -0.6656462996899037, -0.6671558094196683, -0.6685736246050205, -0.6699067894473281, -0.6711617258377593, -0.6723442920069722, -0.6734598358094281, -0.6745132431201597, -0.6755089816006539, -0.6764511401714941, -0.6773434647263592, -0.6781893902192877, -0.6789920696351004, -0.6797544000585347, -0.6804790461606203, -0.6811684613539875, -0.681824906831956, -0.6824504687908508, -0.6830470739076766, -0.6836165033323098, -0.6841604053241817, -0.6846803066671292, -0.6851776230302384, -0.6856536682733498, -0.6861096629431884, -0.6865467419781552, -0.6869659616574353, -0.6873683059686009, -0.6877546923357407, -0.6881259769052122, -0.6884829592996802, -0.6888263869820044, -0.6891569592541913, -0.6894753308766397, -0.6897821153978754, -0.6900778881987932, -0.6903631892816833, -0.6906385258224645, -0.6909043745451093, -0.6911611838162024, -0.6914093757090001, -0.6916493477550532, -0.6918814746675572, -0.6921061098763843, -0.6923235869475022, -0.6925342209330694, -0.6927383095448256], [-0.3654294647090204, -0.36805515773161446, -0.3709265560794215, -0.37406563502834445, -0.37749550434369183, -0.38124020453081187, -0.3853244088432106, -0.38977301342716686, -0.3946105894096448, -0.3998606730407239, -0.4055448670811934, -0.41168173375384853, -0.41828546816016043, -0.42536436362808416, -0.43291911134924277, -0.44094102462117135, -0.4494103345929119, -0.45829476163196503, -0.46754861679643156, -0.477112700172011, -0.4869152217124011, -0.49687386819580226, -0.506898971801089, -0.5168975419707493, -0.5267777454725184, -0.5364533166025041, -0.5458473850800409, -0.5548953206910738, -0.5635463813782629, -0.5717641561740194, -0.579525965698771, -0.5868214889320775, -0.593650917304025, -0.6000229140729836, -0.605952597105901, -0.6114596933119927, -0.6165669475780007, -0.6212988166757931, -0.625680443122917, -0.629736882346549, -0.633492545713235, -0.6369708202586466, -0.6401938272315917, -0.6431822866131398, -0.6459554598127433, -0.6485311484014069, -0.6509257313229995, -0.6531542274788258, -0.6552303735933052, -0.6571667104391139, -0.658974672045705, -0.6606646745267248, -0.6622462021691824, -0.6637278892213168, -0.6651175965902674, -0.6664224829997174, -0.6676490705331801, -0.6688033045200008, -0.6698906082206726, -0.6709159323829255, -0.6718838001221883, -0.6727983475069088, -0.673663360173272, -0.6744823062902192, -0.6752583663281726, -0.6759944598101768, -0.67669326942654, -0.6773572627619053, -0.6779887118165, -0.6785897106585104, -0.6791621913269701, -0.6797079381249063, -0.6802286005649982, -0.6807257050871698, -0.6812006655925309, -0.6816547930340988, -0.6820893040164933, -0.682505328713841, -0.6829039179103873, -0.6832860495368678, -0.6836526344655809, -0.6840045219084381, -0.684342504251223, -0.6846673214892043, -0.6849796652685676, -0.6852801825752657, -0.6855694791006144, -0.6858481223410102, -0.6861166444027162, -0.6863755445839566, -0.6866252917662372, -0.6868663265883548, -0.6870990634260039, -0.6873238922547635, -0.6875411803197338, -0.687751273716394, -0.6879544988120756, -0.6881511635828623, -0.6883415588200101, -0.6885259592803763, -0.6887046247322566], [-0.37083211537538574, -0.3739042667632404, -0.3772586911103559, -0.38091882726034143, -0.3849087827363249, -0.38925294684627687, -0.39397547526969134, -0.3990996214314322, -0.404646893363541, -0.410636016275177, -0.417081691067537, -0.42399315549944916, -0.43137258206672513, -0.4392133876152471, -0.4474985781707943, -0.45619930905523987, -0.4652738895064523, -0.47466748057719954, -0.48431271815497823, -0.49413140899137886, -0.5040373059999155, -0.5139397928550196, -0.5237481280347858, -0.533375776118767, -0.5427443271150807, -0.5517865771460677, -0.5604485044657537, -0.5686900691989294, -0.5764849422813327, -0.5838193926627504, -0.5906906183024176, -0.5971047987291591, -0.6030751023243965, -0.6086198151374518, -0.6137606929240853, -0.6185215834460323, -0.6229273255422108, -0.6270029053316186, -0.630772837401576, -0.6342607323076628, -0.6374890134157205, -0.6404787489270021, -0.6432495702303171, -0.6458196528794886, -0.6482057414640003, -0.6504232038368372, -0.6524861039279237, -0.6544072850243943, -0.6561984578607252, -0.6578702893761239, -0.6594324896039012, -0.6608938946651257, -0.6622625450870849, -0.6635457586538109, -0.6647501976813857, -0.6658819307213868, -0.6669464888506837, -0.6679489168312678, -0.668893819492947, -0.6697854036120638, -0.6706275157910113, -0.6714236765535802, -0.6721771110828421, -0.6728907768933183, -0.6735673887654201, -0.6742094411335842, -0.6748192283185332, -0.6753988627199412, -0.675950291162426, -0.6764753097194891, -0.6769755770168118, -0.6774526262779332, -0.6779078761930784, -0.6783426407217377, -0.67875813801923, -0.6791554984817374, -0.679535772029098, -0.6798999347281338, -0.6802488948221388, -0.6805834981808054, -0.680904533272841, -0.6812127356907283, -0.6815087922748866, -0.6817933448824611, -0.6820669938136596, -0.6823303009431605, -0.682583792609794, -0.6828279622306397, -0.6830632727194832, -0.6832901586890969, -0.6835090284664176, -0.68372026598065, -0.6839242324575849, -0.6841212680014976, -0.684311693046034, -0.6844958096867053, -0.6846739029336462, -0.6848462418205692, -0.6850130804896075, -0.6851746591411256, -0.6853312049439815], [-0.3770621905376501, -0.3806403103348437, -0.3845385566681365, -0.3887807938430434, -0.3933907501167866, -0.3983913939714654, -0.4038041451929004, -0.4096479067935874, -0.4159379055093204, -0.4226843457713372, -0.4298909038728702, -0.4375531223981959, -0.44565680937701657, -0.4541765973211369, -0.4630748635737447, -0.4723012454919271, -0.4817929780195769, -0.4914762195938742, -0.5012684239708989, -0.5110816482471705, -0.5208265194555146, -0.5304164429658691, -0.5397715741778342, -0.5488221125312158, -0.557510605143829, -0.565793121909266, -0.5736393450776553, -0.5810317566067162, -0.5879641814854644, -0.5944399637041187, -0.6004700175857032, -0.6060709411391549, -0.6112633138387693, -0.6160702438309151, -0.6205161850823337, -0.6246260148471521, -0.6284243436920356, -0.6319350231332592, -0.6351808135601829, -0.6381831780337635, -0.6409621716251017, -0.6435364011571032, -0.6459230350454526, -0.6481378474255095, -0.6501952845199703, -0.6521085442892627, -0.6538896628396955, -0.655549603006957, -0.6570983418580312, -0.6585449551560139, -0.6598976973161399, -0.661164076208717, -0.6623509224279118, -0.6634644529984897, -0.6645103295393291, -0.6654937113086312, -0.6664193031776868, -0.6672913991914804, -0.668113921758902, -0.6688904570936636, -0.6696242871105582, -0.6703184181313269, -0.6709756067454471, -0.6715983830634791, -0.67218907165228, -0.67274981038166, -0.673282567406936, -0.6737891564508303, -0.6742712505911186, -0.6747303946967271, -0.675168016661793, -0.67558543752709, -0.6759838806692109, -0.6763644800850805, -0.6767282879063004, -0.6770762812252862, -0.6774093682350149, -0.6777283938867775, -0.6780341449502991, -0.6783273546743125, -0.6786087069984674, -0.6788788404197135, -0.6791383514691489, -0.6793877979525362, -0.6796277018618326, -0.6798585520532932, -0.6800808067215129, -0.6802948956143382, -0.6805012221106281, -0.6807001651200828, -0.680892080807709, -0.6810773042065961, -0.6812561506705492, -0.6814289172331698, -0.6815958838781313, -0.6817573146589844, -0.6819134587766698, -0.6820645515636876, -0.682210815404904, -0.682352460538322, -0.6824896858753426], [-0.3843045734581523, -0.3884535379795935, -0.39295979989758223, -0.3978459746881349, -0.4031333130967596, -0.40884079813249485, -0.4149840640332805, -0.42157413943248656, -0.4286160359928388, -0.4361072304412019, -0.4440361280534084, -0.4523806384573845, -0.46110704078762055, -0.4701693502284421, -0.479509402830395, -0.48905783979111916, -0.49873608188939045, -0.5084592452264616, -0.518139789970359, -0.5276915457784952, -0.5370336719766478, -0.5460941110291735, -0.5548121839345299, -0.5631401313158975, -0.5710435775232234, -0.5785010463655063, -0.5855027547539109, -0.5920489466995171, -0.5981480188863415, -0.6038146396492117, -0.6090680052179636, -0.6139303172105777, -0.6184255180568137, -0.6225782859956865, -0.6264132693973465, -0.6299545283019334, -0.6332251479791857, -0.6362469893137543, -0.6390405448890739, -0.641624873927217, -0.6440175943323894, -0.6462349146258006, -0.6482916923316999, -0.6502015088774264, -0.6519767535983299, -0.6536287116018435, -0.6551676517106202, -0.6566029121360728, -0.6579429820904714, -0.6591955785694275, -0.6603677177140987, -0.6614657805531223, -0.6624955732681101, -0.6634623821193557, -0.6643710233170346, -0.6652258881810091, -0.666030983913835, -0.6667899704592806, -0.6675061936129865, -0.6681827149028727, -0.668822338448841, -0.669427635134813, -0.6700009643462295, -0.6705444935412856, -0.6710602158562544, -0.6715499659684134, -0.6720154343709517, -0.6724581802498832, -0.672879643116282, -0.6732811532620033, -0.6736639412551781, -0.6740291464915202, -0.6743778249514314, -0.6747109562003821, -0.6750294497657094, -0.6753341509076876, -0.6756258458365139, -0.675905266509389, -0.676173094926547, -0.6764299671030471, -0.6766764766498419, -0.6769131780571023, -0.6771405896868323, -0.6773591965077408, -0.6775694526031231, -0.6777717834507051, -0.6779665880385508, -0.6781542407641332, -0.6783350932226782, -0.6785094758408192, -0.6786776993259664, -0.6788400560736889, -0.6789968214252475, -0.6791482548369601, -0.6792946009344512, -0.6794360905342316, -0.6795729415341789, -0.6797053597747329, -0.6798335398348279, -0.6799576657218118, -0.6800779115786604], [-0.39278874389045626, -0.3975755893236119, -0.40275286353628204, -0.40833944965880065, -0.41435116822894, -0.4207996059571997, -0.42769079623568373, -0.4350237931301848, -0.44278921007612126, -0.45096783516894234, -0.4595294759829933, -0.4684322217817325, -0.47762232675036387, -0.4870348965243032, -0.49659549496391264, -0.5062226688127609, -0.5158312495978095, -0.5253361371630945, -0.5346561731795951, -0.5437176746596393, -0.5524572586899907, -0.5608237099353346, -0.5687788082705332, -0.5762971861216037, -0.5833654002934701, -0.5899804607632397, -0.5961480649382551, -0.6018807519526632, -0.6071961389951532, -0.612115343038667, -0.6166616420985207, -0.6208593904859754, -0.624733176054864, -0.6283071934749778, -0.6316047995641476, -0.6346482165527618, -0.6374583512924481, -0.6400547022173448, -0.6424553310235552, -0.6446768801766893, -0.6467346216696797, -0.6486425258789374, -0.6504133422175862, -0.6520586855584831, -0.6535891241737168, -0.6550142661911131, -0.6563428427677422, -0.6575827866445962, -0.6587413055124607, -0.659824949855004, -0.660839675228921, -0.6617908991717876, -0.6626835529131334, -0.6635221282797588, -0.6643107200542175, -0.66505306424731, -0.6657525725594482, -0.6664123634269323, -0.6670352899140397, -0.6676239648554265, -0.6681807834391584, -0.6687079434933061, -0.6692074637873198, -0.6696812004502597, -0.6701308618178459, -0.6705580216912317, -0.6709641314261212, -0.6713505307453396, -0.6717184575269783, -0.6720690566352658, -0.6724033879255593, -0.6727224334759505, -0.6730271041188729, -0.6733182453956985, -0.6735966429293789, -0.6738630273208237, -0.674118078587469, -0.6743624302119855, -0.6745966728152659, -0.6748213575168194, -0.6750369989944787, -0.6752440782691096, -0.6754430452739939, -0.675634321166406, -0.6758183004904019, -0.6759953531093821, -0.6761658260207994, -0.6763300449980036, -0.6764883160969148, -0.6766409270564218, -0.6767881485762501, -0.6769302354959805, -0.6770674278771871, -0.6771999520047274, -0.6773280213377184, -0.6774518373056324, -0.6775715901697623, -0.6776874596937041, -0.6777996158538535, -0.6779082194569703, -0.6780134227313042], [-0.4027902948836122, -0.40827716958717986, -0.41417829220116786, -0.4205054454410728, -0.42726525987056974, -0.43445788283233, -0.4420756041635734, -0.45010153520521, -0.458508469217076, -0.4672580898796461, -0.47630071211481706, -0.48557572934458193, -0.4950128982221038, -0.5045344956768112, -0.5140582594063297, -0.5235008828477099, -0.5327817236833816, -0.5418263294551622, -0.5505694047574252, -0.5589569396915905, -0.566947364157393, -0.5745117377733848, -0.5816331159545136, -0.5883053023897027, -0.5945312281066997, -0.600321175610425, -0.6056910242499818, -0.6106606383327531, -0.6152524691391861, -0.619490398988443, -0.6233988261973309, -0.6270019706487204, -0.6303233703407578, -0.6333855354414339, -0.6362097281773913, -0.6388158394291814, -0.6412223376825459, -0.6434462701223147, -0.6455033000878743, -0.6474077684826831, -0.6491727699480521, -0.6508102370475335, -0.6523310274196135, -0.6537450106575307, -0.6550611525233947, -0.6562875950648923, -0.6574317317622871, -0.6585002773014388, -0.6594993317825164, -0.6604344394982462, -0.6613106424779716, -0.6621325290370983, -0.6629042777475576, -0.6636296970740752, -0.6643122611876997, -0.6649551421289566, -0.6655612388008976, -0.6661332030167628, -0.6666734629059512, -0.6671842439905475, -0.6676675881078395, -0.6681253704270134, -0.6685593147771058, -0.6689710074326918, -0.6693619095308918, -0.669733368266872, -0.670086626985885, -0.6704228343011067, -0.6707430523147657, -0.6710482640643747, -0.6713393802541106, -0.6716172453512463, -0.6718826431127596, -0.6721363015944881, -0.6723788977057445, -0.6726110613452576, -0.6728333791674252, -0.6730463979979682, -0.6732506279667341, -0.6734465453500995, -0.6736345951709382, -0.6738151935718903, -0.673988729996875, -0.6741555691624761, -0.6743160528937047, -0.6744705017935644, -0.6746192167614495, -0.6747624804277521, -0.6749005584127694, -0.6750337005473206, -0.6751621419548819, -0.6752861040626819, -0.6754057955345729, -0.675521413135673, -0.6756331425119804, -0.6757411589382656, -0.6758456279940681, -0.6759467061848845, -0.6760445415354397, -0.6761392741136198, -0.676231036551247], [-0.41464045741913225, -0.42087258242232295, -0.42752594237305175, -0.4346011762633317, -0.4420915905580465, -0.4499819239085916, -0.4582472626248162, -0.4668522471611247, -0.47575073394040857, -0.4848860715383907, -0.4941921248476113, -0.5035951020769502, -0.5130161414748393, -0.5223744840761242, -0.5315909483078869, -0.5405913527414974, -0.5493095264762822, -0.5576896094796737, -0.565687468908461, -0.5732711899079916, -0.5804207306417588, -0.5871269182782868, -0.5933900035706223, -0.5992179914703577, -0.6046249301422257, -0.6096292951143525, -0.6142525545036079, -0.6185179580258406, -0.622449559953381, -0.6260714629583504, -0.6294072583461983, -0.6324796318289927, -0.6353101032837003, -0.63791887172356, -0.6403247398927157, -0.6425450973624116, -0.6445959450639798, -0.6464919479533826, -0.6482465054906541, -0.6498718325209012, -0.6513790449402777, -0.6527782461964264, -0.6540786120224951, -0.6552884717007146, -0.6564153845787111, -0.6574662114730536, -0.6584471805774079, -0.6593639479313786, -0.660221652569934, -0.6610249666540291, -0.6617781408466605, -0.6624850453206967, -0.6631492067395897, -0.66377384154422, -0.6643618859197247, -0.664916022722501, -0.6654387056806463, -0.6659321811679462, -0.6663985077284913, -0.666839573656965, -0.6672571128094411, -0.6676527187886876, -0.6680278577619205, -0.6683838799639439, -0.6687220300921233, -0.6690434566455679, -0.6693492204011342, -0.669640302020678, -0.6699176089711081, -0.670181981748037, -0.6704341995358725, -0.6706749853310825, -0.6709050105838372, -0.6711248994234751, -0.6713352324828676, -0.6715365504010364, -0.6717293569745806, -0.6719141220758509, -0.6720912842713958, -0.6722612532426915, -0.6724244119781595, -0.6725811187921771, -0.6727317091637879, -0.6728764974181125, -0.6730157782873256, -0.673149828308329, -0.6732789071497969, -0.6734032587914562, -0.6735231126311341, -0.6736386845144757, -0.6737501776299339, -0.6738577834281827, -0.6739616823582963, -0.6740620446426, -0.6741590309381351, -0.6742527929675255, -0.6743434741016223, -0.6744312098950793, -0.6745161285816188, -0.6745983515546001, -0.6746779937661671], [-0.428736598213348, -0.4357230345666423, -0.44311132208560977, -0.45088698838555885, -0.45902657363363986, -0.4674968901085421, -0.4762546711266502, -0.4852467508827303, -0.49441089704619756, -0.5036773635664993, -0.5129711449066789, -0.5222148104721747, -0.5313316870452027, -0.5402490868765852, -0.5489012502557529, -0.5572317108163638, -0.5651948832629792, -0.5727567956225279, -0.5798950069601254, -0.5865978479907064, -0.5928631753023588, -0.5986968422422798, -0.60411107041649, -0.6091228659690024, -0.6137525789069258, -0.6180226614050959, -0.6219566461801271, -0.6255783409418996, -0.6289112198728404, -0.6319779852384961, -0.6348002691938426, -0.6373984475520871, -0.639791539600818, -0.6419971722617746, -0.6440315905825074, -0.6459097003239016, -0.6476451316752438, -0.6492503156814102, -0.6507365673580097, -0.6521141709965619, -0.6533924647432379, -0.654579922159499, -0.655684229701933, -0.6567123592133477, -0.6576706351065944, -0.6585647961656313, -0.6594000520125611, -0.6601811345129747, -0.660912344364597, -0.6615975932253235, -0.6622404417149141, -0.6628441336549109, -0.6634116268650452, -0.6639456208496846, -0.6644485816764565, -0.6649227643408651, -0.6653702328229159, -0.6657928781380562, -0.666192434535791, -0.6665704940743424, -0.6669285197239638, -0.6672678571506161, -0.6675897453424113, -0.6678953261734364, -0.6681856530275319, -0.6684616985845899, -0.668724361853382, -0.6689744745269159, -0.6692128067239267, -0.6694400722050418, -0.6696569330801267, -0.6698640040958281, -0.6700618565153853, -0.6702510216466635, -0.6704319940562478, -0.6706052344901323, -0.6707711725371368, -0.6709302090575733, -0.671082718392416, -0.6712290503960823, -0.6713695322867146, -0.6715044703348703, -0.6716341514177984, -0.6717588444436267, -0.6718788016542696, -0.6719942598194848, -0.6721054413496077, -0.6722125552884464, -0.6723157982716295, -0.6724153553573515, -0.6725114008364521, -0.6726040989631237, -0.6726936046112044, -0.6727800639202535, -0.6728636148525062, -0.6729443877436481, -0.6730225057746715, -0.6730980854465329, -0.673171237002375, -0.6732420648184565, -0.6733106677599849], [-0.44552792169854527, -0.4532118523893338, -0.4612419221111388, -0.469586223891703, -0.47820361439938, -0.48704387369853563, -0.4960484208239109, -0.5051516519880828, -0.5142828977651028, -0.5233689127392012, -0.5323367187504182, -0.5411165498111394, -0.549644613069642, -0.5578653956363375, -0.5657333140142029, -0.573213602028936, -0.5802824412118959, -0.58692642943873, -0.5931415455363691, -0.5989317913631638, -0.6043076855565097, -0.6092847539986899, -0.6138821223380901, -0.6181212768094859, -0.6220250241052803, -0.6256166558115446, -0.6289193048946693, -0.6319554720716809, -0.6347466951409793, -0.637313334492358, -0.6396744493524196, -0.6418477431391025, -0.6438495592780491, -0.6456949128381027, -0.64739754617516, -0.6489699998368899, -0.650423691933451, -0.6517690011415702, -0.6530153499909837, -0.6541712859923443, -0.6552445591243661, -0.656242194725305, -0.6571705613110268, -0.6580354331117846, -0.6588420473658338, -0.6595951565604814, -0.6602990758225822, -0.6609577258210635, -0.661574671494666, -0.6621531569430275, -0.662696136824259, -0.6632063045894334, -0.66368611783221, -0.6641378210635374, -0.6645634661642958, -0.6649649307441159, -0.6653439346219443, -0.6657020546466121, -0.6660407380162816, -0.6663613142291993, -0.6666650058692198, -0.6669529382952923, -0.6672261483785604, -0.6674855923754599, -0.667732153034649, -0.6679666460145128, -0.6681898256795371, -0.6684023903478753, -0.6686049870417392, -0.6687982157850954, -0.6689826335142683, -0.6691587576106031, -0.6693270691282187, -0.6694880157124956, -0.6696420142714778, -0.6697894533949729, -0.6699306955775661, -0.6700660792189446, -0.6701959204939385, -0.6703205150137741, -0.6704401393835795, -0.6705550526104567, -0.670665497399618, -0.6707717013385199, -0.6708738779901218, -0.6709722278925341, -0.6710669394821167, -0.6711581899421546, -0.6712461459778751, -0.6713309645421894, -0.6714127934918785, -0.6714917722128924, -0.671568032171951, -0.6716416974465602, -0.6717128852201562, -0.6717817061994644, -0.6718482650615982, -0.6719126608291006, -0.6719749872129945, -0.6720353329663062, -0.6720937821760522], [-0.4654994910796546, -0.4737186410558287, -0.4821855786175888, -0.4908525513402324, -0.4996644777044317, -0.5085601282540182, -0.5174738185632215, -0.526337553238239, -0.5350834844681422, -0.5436464896338933, -0.551966633786261, -0.5599912860393736, -0.5676767034590924, -0.5749889702016304, -0.5819042672039743, -0.588408534716752, -0.5944966455502616, -0.6001712423984706, -0.60544139463234, -0.6103212101000253, -0.6148285084104685, -0.6189836269198956, -0.6228083981201671, -0.6263253122178405, -0.6295568597299592, -0.6325250374559204, -0.6352509954074286, -0.63775480008184, -0.6400552907880801, -0.6421700075200256, -0.6441151724140219, -0.6459057098488188, -0.6475552929497326, -0.6490764076637205, -0.6504804268830036, -0.6517776898026604, -0.6529775825302195, -0.6540886174625591, -0.6551185095917766, -0.6560742487430566, -0.6569621670065402, -0.6577880011722179, -0.6585569500543791, -0.6592737268439386, -0.6599426067005076, -0.6605674698671464, -0.6611518406145862, -0.661698922358589, -0.6622116292547915, -0.6626926146185497, -0.6631442964402865, -0.6635688803003106, -0.6639683799432312, -0.6643446357182512, -0.6646993311628826, -0.665034007867753, -0.6653500788401274, -0.6656488404970027, -0.6659314834537078, -0.6661991022394886, -0.6664527040203367, -0.6666932164703638, -0.6669214948631357, -0.6671383284727881, -0.6673444463431935, -0.6675405225159601, -0.6677271807410463, -0.6679049987562315, -0.6680745121561991, -0.668236217903523, -0.6683905775081165, -0.6685380199270838, -0.6686789441910861, -0.6688137218016479, -0.6689426989074931, -0.6690661982977915, -0.6691845212055689, -0.6692979489760624, -0.6694067445684624, -0.6695111539485659, -0.6696114073541004, -0.669707720450738, -0.6698002954072813, -0.6698893218644955, -0.6699749778385922, -0.6700574305377955, -0.6701368371377967, -0.6702133454672321, -0.6702870946499537, -0.6703582157210874, -0.6704268321440807, -0.6704930603420856, -0.6705570101566387, -0.670618785280837, -0.6706784836524307, -0.6707361978447643, -0.6707920153985114, -0.6708460191256016, -0.6708982874419895, -0.6709488946048481, -0.6709979109941315], [-0.4891361259104663, -0.49757794779021225, -0.5061308306504237, -0.5147385815341288, -0.5233415972529194, -0.5318786479863178, -0.5402889019679336, -0.5485140484130291, -0.556500344370054, -0.564200407209448, -0.5715745985047924, -0.5785918969695345, -0.5852302230154827, -0.591476244829142, -0.5973247489820288, -0.6027776920931274, -0.6078430602419296, -0.6125336549039204, -0.6168659029772741, -0.6208587606433298, -0.6245327549255464, -0.6279091828000141, -0.6310094696039741, -0.6338546768370925, -0.6364651420481664, -0.6388602303819333, -0.6410581770484853, -0.643076001191563, -0.6449294743489808, -0.6466331286771876, -0.6482002936390359, -0.6496431514197951, -0.650972804272854, -0.652199348115321, -0.6533319486913776, -0.6543789172560643, -0.6553477840137099, -0.6562453680786362, -0.657077843066201, -0.6578507980609309, -0.6585692937835965, -0.6592379139675231, -0.6598608121725498, -0.6604417542477456, -0.6609841567117165, -0.6614911213957377, -0.6619654666181347, -0.6624097552420842, -0.6628263198462001, -0.6632172853445653, -0.6635845892744712, -0.6639299999953856, -0.6642551330188873, -0.6645614656513672, -0.6648503501479617, -0.6651230255109937, -0.6653806280863144, -0.6656242011035154, -0.6658547032253779, -0.6660730162706017, -0.6662799521529585, -0.6664762591334821, -0.6666626274642411, -0.6668396944850521, -0.6670080492188859, -0.6671682365318397, -0.6673207609041292, -0.6674660898309526, -0.6676046569176997, -0.6677368646869688, -0.6678630871174782, -0.6679836719653416, -0.6680989428642405, -0.6682092012499403, -0.6683147281026827, -0.6684157855411357, -0.6685126182750558, -0.6686054549520577, -0.6686945093391614, -0.6687799814708413, -0.6688620586496832, -0.6689409163837112, -0.6690167192440093, -0.6690896216591113, -0.6691597686270114, -0.669227296389515, -0.6692923330407048, -0.6693549990948426, -0.6694154080030223, -0.6694736666349712, -0.6695298757231392, -0.6695841302702554, -0.6696365199303429, -0.6696871293575022, -0.6697360385318554, -0.669783323052517, -0.6698290544331336, -0.6698733003410666, -0.6699161248537244, -0.6699575886690994, -0.6699977493200464], [-0.5168167096235976, -0.5249827379911878, -0.5331076924310274, -0.5411394247064756, -0.5490266991126163, -0.556720774292053, -0.5641769275210748, -0.5713558042494711, -0.5782244816739528, -0.5847571689344804, -0.5909355036894617, -0.5967484523612292, -0.6021918633044834, -0.6072677489315588, -0.6119833885462569, -0.6163503445622034, -0.6203834707207427, -0.6240999763152573, -0.6275185878639071, -0.6306588324853593, -0.6335404508763851, -0.6361829364669163, -0.6386051897788434, -0.640825272942859, -0.6428602477820817, -0.644726081148189, -0.6464376025787537, -0.6480085013332264, -0.6494513518549638, -0.6507776589525953, -0.6519979157145279, -0.6531216688626564, -0.6541575875853596, -0.6551135329814954, -0.655996626052815, -0.6568133129456548, -0.6575694265383554, -0.6582702439184978, -0.6589205395371032, -0.659524633978112, -0.660086438490783, -0.6606094954487354, -0.6610970149888864, -0.6615519080937915, -0.6619768163968658, -0.6623741390041786, -0.6627460565772232, -0.663094552956224, -0.6634214345766978, -0.6637283478475986, -0.6640167947545201, -0.664288146865438, -0.6645436578496948, -0.6647844747485188, -0.6650116480750121, -0.6652261408736457, -0.6654288368776591, -0.6656205478166193, -0.6658020200288526, -0.6659739403690672, -0.6661369415651386, -0.6662916070306828, -0.6664384752131305, -0.6665780435184416, -0.6667107718565326, -0.6668370858592887, -0.6669573797783919, -0.6670720191180912, -0.6671813430340663, -0.6672856664905247, -0.6673852822423889, -0.6674804626144919, -0.6675714611382411, -0.6676585140431825, -0.6677418416044496, -0.6678216493778493, -0.6678981293399673, -0.667971460909019, -0.6680418118967602, -0.6681093393675859, -0.6681741904390179, -0.6682365030034525, -0.6682964063957542, -0.6683540220074171, -0.6684094638546263, -0.668462839084679, -0.6685142484765834, -0.6685637868495853, -0.6686115435027382, -0.6686576025629805, -0.6687020433474444, -0.6687449406753352, -0.66878636516822, -0.6688263835216759, -0.6688650587607121, -0.6689024504708669, -0.6689386150224088, -0.668973605769807, -0.6690074732389952, -0.6690402653066805, -0.6690720273430912], [-0.5486845255001782, -0.555893780653733, -0.5629383927476646, -0.5697823946900265, -0.5763931374729765, -0.582742130942453, -0.5888057225178756, -0.5945655618787562, -0.6000088180227543, -0.6051281431901998, -0.6099213988061578, -0.6143911846215637, -0.6185442226127584, -0.6223906553591227, -0.6259433151720941, -0.6292170114293789, -0.6322278730270732, -0.6349927694789628, -0.6375288231808653, -0.639853015317545, -0.641981881386819, -0.6439312876573311, -0.6457162773493899, -0.6473509747761241, -0.6488485358892326, -0.6502211346569808, -0.6514799763033849, -0.652635329542214, -0.6536965719103094, -0.6546722430263436, -0.6555701023605813, -0.6563971884100042, -0.6571598776325693, -0.6578639413706782, -0.6585146001975666, -0.6591165748140462, -0.6596741334846712, -0.6601911356348147, -0.6606710718624349, -0.6611171003426684, -0.661532079893469, -0.6619185998635864, -0.6622790070709677, -0.6626154301070066, -0.6629298011522273, -0.6632238755443609, -0.6634992493828342, -0.6637573752785393, -0.6639995764797071, -0.6642270595449169, -0.6644409256747146, -0.6646421809028347, -0.6648317452122257, -0.6650104607193796, -0.6651790990303788, -0.6653383678187765, -0.6654889167762477, -0.6656313429313592, -0.6657661954445118, -0.6658939799438137, -0.666015162395432, -0.6661301726329931, -0.6662394075251719, -0.6663432338305206, -0.6664419907953096, -0.6665359925032703, -0.6666255299867352, -0.6667108731585785, -0.6667922725555435, -0.6668699609285085, -0.6669441546901389, -0.6670150552044518, -0.6670828500168433, -0.6671477139131063, -0.6672098099296768, -0.6672692902507826, -0.6673262970460776, -0.6673809632224526, -0.6674334131227724, -0.6674837631583799, -0.6675321223902557, -0.6675785930708358, -0.6676232711242491, -0.6676662466125869, -0.6677076041344137, -0.6677474232173708, -0.6677857786709431, -0.6678227409051196, -0.6678583762315284, -0.6678927471446237, -0.6679259125644421, -0.6679579280924557, -0.6679888462145875, -0.6680187165052303, -0.6680475858190569, -0.6680754984662443, -0.6681024963660214, -0.6681286192027613, -0.6681539045644058, -0.6681783880697338, -0.6682021034906569], [-0.584496265207104, -0.5899618475016197, -0.595219220816734, -0.6002523881349262, -0.6050482779125943, -0.6095969923316851, -0.6138919490254118, -0.6179299007173356, -0.621710829611402, -0.625237725282485, -0.6285162646083187, -0.6315544213228605, -0.6343620351673707, -0.6369503693510232, -0.6393316831991491, -0.641518838395271, -0.6435249536685212, -0.6453631138152964, -0.6470461354688517, -0.6485863873121893, -0.6499956596938041, -0.6512850772286818, -0.652465047308258, -0.6535452374854671, -0.6545345753088192, -0.6554412648771546, -0.6562728153371218, -0.6570360773605515, -0.6577372844664424, -0.6583820968143677, -0.6589756456206679, -0.6595225769294579, -0.6600270938154047, -0.6604929963901718, -0.6609237193185535, -0.6613223665953178, -0.6616917436040914, -0.6620343864019205, -0.662352588415505, -0.662648424645166, -0.6629237735296805, -0.6631803367043076, -0.6634196567397943, -0.6636431330987271, -0.6638520364767082, -0.6640475216348278, -0.6642306389381964, -0.6644023446533431, -0.6645635102159737, -0.6647149305162543, -0.6648573313065214, -0.6649913758798895, -0.6651176710332578, -0.6652367724173089, -0.665349189361617, -0.6654553891722372, -0.665555801024734, -0.6656508194667801, -0.6657408075382705, -0.6658260996226701, -0.6659070039907995, -0.665983805105423, -0.6660567657036509, -0.666126128672321, -0.6661921187569604, -0.6662549440929197, -0.6663147976012773, -0.6663718582653217, -0.6664262922703124, -0.6664782540410634, -0.6665278872092344, -0.6665753254626381, -0.6666206933356271, -0.6666641069330836, -0.6667056745739472, -0.6667454974021823, -0.6667836699239658, -0.6668202805109722, -0.666855411859526, -0.6668891414089231, -0.666921541728545, -0.6669526808673361, -0.6669826226822657, -0.6670114271334988, -0.6670391505641327, -0.6670658459411918, -0.6670915631075438, -0.6671163489799135, -0.6671402477489963, -0.6671633010759379, -0.6671855482461915, -0.6672070263294714, -0.6672277703337919, -0.6672478133303414, -0.6672671865742608, -0.6672859196354821, -0.6673040404888368, -0.6673215756242001, -0.6673385501337741, -0.6673549877945604, -0.6673709111633492], [-0.6234526525823334, -0.6264485159967599, -0.6292997990441478, -0.6320032525744637, -0.6345568968645772, -0.6369600774630229, -0.6392134800680012, -0.6413190986273776, -0.643280157114198, -0.6451009888924659, -0.6467868824142862, -0.6483439044510781, -0.6497787126820533, -0.6510983695177401, -0.652310166310702, -0.6534214652658079, -0.6544395638280065, -0.6553715832899414, -0.6562243819689684, -0.6570044912686868, -0.6577180723529494, -0.6583708903933179, -0.6589683033178311, -0.659515262005204, -0.660016319222354, -0.6604756448809859, -0.6608970456272765, -0.6612839871344711, -0.6616396178181141, -0.6619667930003672, -0.6622680988143195, -0.6625458753070959, -0.6628022384657157, -0.663039100882898, -0.6632581909765811, -0.6634610707305129, -0.6636491519571699, -0.6638237111164287, -0.6639859028100368, -0.6641367719293854, -0.6642772646868096, -0.6644082385268106, -0.6645304710196385, -0.6646446678737128, -0.6647514701202617, -0.6648514605510947, -0.664945169490899, -0.6650330799647399, -0.6651156323366436, -0.6651932284671958, -0.6652662354225178, -0.6653349888216518, -0.6653997958437614, -0.6654609378767411, -0.6655186729808413, -0.6655732380076138, -0.6656248505866422, -0.6656737108624071, -0.6657200030784551, -0.6657638970010211, -0.6658055491989963, -0.6658451042067455, -0.6658826955755295, -0.6659184468111548, -0.665952472234153, -0.6659848777632149, -0.6660157616050881, -0.6660452149026739, -0.6660733223152668, -0.6661001625429783, -0.6661258088003734, -0.6661503292622086, -0.6661737874574101, -0.6661962426318091, -0.6662177500795678, -0.6662383614438347, -0.6662581249963893, -0.6662770858923608, -0.6662952863950622, -0.6663127660982546, -0.6663295621109988, -0.6663457092450678, -0.6663612401788086, -0.6663761856011305, -0.6663905743614507, -0.6664044335849049, -0.6664177888024589, -0.666430664059078, -0.6664430820050562, -0.6664550639988782, -0.6664666301928115, -0.6664777995897246, -0.6664885901640929, -0.6664990188890911, -0.6665091018004006, -0.6665188540920965, -0.6665282901280669, -0.6665374235188644, -0.6665462671552049, -0.6665548332648719, -0.6665631334346891], [-0.6641961278836206, -0.6642712416075192, -0.6643451235009117, -0.6644175642369881, -0.6644883475794181, -0.6645572564959998, -0.6646240807698334, -0.6646886251390249, -0.6647507170289728, -0.6648102129815463, -0.6648670032272648, -0.6649210140863815, -0.6649722082424141, -0.665020583137732, -0.6650661678992726, -0.6651090192558762, -0.6651492169190263, -0.6651868588071217, -0.6652220564274529, -0.665254930635303, -0.6652856078994347, -0.6653142171291719, -0.6653408870829942, -0.6653657443122718, -0.6653889116040013, -0.6654105068482998, -0.6654306422620131, -0.665449423909358, -0.6654669514615499, -0.6654833181369568, -0.6654986107736498, -0.6655129100088679, -0.665526290531961, -0.6655388213752182, -0.6655505662401389, -0.6655615838318774, -0.665571928200567, -0.6655816490794138, -0.6655907922021491, -0.6655993996185252, -0.665607509986863, -0.6656151588483077, -0.6656223788830218, -0.6656292001537061, -0.665635650318734, -0.6656417548424862, -0.6656475371749266, -0.6656530189292091, -0.6656582200360539, -0.6656631588815678, -0.6656678524484541, -0.6656723164226754, -0.6656765653129959, -0.6656806125461721, -0.6656844705516001, -0.6656881508549084, -0.665691664141697, -0.6656950203315617, -0.6656982286393145, -0.6657012976346515, -0.6657042352886826, -0.6657070490231121, -0.6657097457563808, -0.6657123319346709, -0.6657148135838469, -0.6657171963236301, -0.6657194854098023, -0.6657216857609889, -0.6657238019786043, -0.6657258383730031, -0.6657277989840615, -0.665729687607648, -0.6657315077993431, -0.6657332629022008, -0.6657349560617085, -0.6657365902331271, -0.6657381681951833, -0.66573969258123, -0.6657411658502461, -0.6657425903383469, -0.6657439682410278, -0.6657453016380295, -0.665746592485263, -0.6657478426453096, -0.6657490538783541, -0.6657502278177603, -0.6657513660670809, -0.6657524700951818, -0.665753541332645, -0.66575458110486, -0.6657555906840997, -0.665756571290185, -0.6657575240722942, -0.6657584500958258, -0.6657593504249775, -0.6657602260324076, -0.6657610778723679, -0.6657619068198599, -0.6657627137323772, -0.6657634994465873, -0.6657642647025241], [-0.7050191998359416, -0.7021545154306601, -0.6994348532153403, -0.6968627535240088, -0.6944394783980847, -0.6921649713506071, -0.6900378614660738, -0.688055514340693, -0.6862141292150987, -0.6845088742128063, -0.6829340514817126, -0.6814832791711289, -0.6801496795811417, -0.6789260608913636, -0.6778050855321887, -0.6767794181512485, -0.6758418501925725, -0.6749853993050081, -0.6742033850984726, -0.6734894825838218, -0.6728377563284589, -0.6722426783294431, -0.6716991327887776, -0.6712024107054795, -0.6707481969221654, -0.6703325518536332, -0.6699518897631762, -0.6696029550341258, -0.6692827976002924, -0.6689887483702073, -0.668718395241342, -0.668469560204958, -0.6682402776428127, -0.668028774206384, -0.667833450148688, -0.6676528621960571, -0.6674857079398606, -0.6673308116452681, -0.6671871114163288, -0.6670536476236535, -0.6669295524682575, -0.6668140406360799, -0.6667064008804999, -0.6666059885098399, -0.6665122186455363, -0.6664245601931675, -0.6663425304403354, -0.666265690233967, -0.6661936396744643, -0.6661260142314447, -0.6660624812986882, -0.6660027371025485, -0.6659465039110977, -0.6658935275670643, -0.665843575245713, -0.6657964334639281, -0.6657519062662587, -0.6657098136338604, -0.6656699899997918, -0.6656322829755972, -0.6655965521506317, -0.6655626680279418, -0.6655305110802665, -0.6654999708704956, -0.6654709452687939, -0.6654433397513237, -0.665417066753097, -0.6653920450852056, -0.665368199404746, -0.6653454597437722, -0.6653237610629361, -0.6653030428604474, -0.6652832488067553, -0.6652643264251701, -0.6652462267763255, -0.6652289041947945, -0.6652123160404138, -0.6651964224564821, -0.6651811861732924, -0.6651665723100457, -0.6651525482021015, -0.665139083229807, -0.665126148686678, -0.6651137176232069, -0.6651017647405304, -0.665090266263995, -0.6650791998378054, -0.6650685444305502, -0.6650582802392222, -0.6650483886186898, -0.6650388519812438, -0.6650296537625913, -0.6650207782988637, -0.6650122108313816, -0.6650039373987688, -0.6649959448157325, -0.6649882206043074, -0.6649807529636078, -0.6649735307238309, -0.6649665432903156, -0.6649597806440042], [-0.7441817708277014, -0.738797916126078, -0.7336293939763365, -0.7286910840537466, -0.7239948690433415, -0.7195494182659061, -0.7153600829272513, -0.7114289130365314, -0.7077547984967971, -0.7043337215575711, -0.7011590996032631, -0.6982221900295151, -0.6955125277666276, -0.693018365548074, -0.6907270939556867, -0.6886256223902549, -0.6867007093859776, -0.6849392373332748, -0.6833284299643232, -0.6818560168036498, -0.680510349463745, -0.6792804768053813, -0.6781561860840419, -0.6771280170638221, -0.6761872554077542, -0.6753259108021439, -0.6745366845101834, -0.6738129299927316, -0.6731486094883472, -0.6725382489666316, -0.6719768928878267, -0.6714600600781218, -0.6709837015088809, -0.670544160424587, -0.6701381352214106, -0.669762645075135, -0.6694149984542044, -0.6690927643575044, -0.6687937462086921, -0.6685159582309481, -0.6682576041140003, -0.668017057835403, -0.6677928464041933, -0.6675836343925603, -0.6673882100556376, -0.6672054728970593, -0.6670344225499178, -0.6668741488089829, -0.6667238227045544, -0.6665826885360637, -0.6664500567022635, -0.666325297307683, -0.6662078344327647, -0.6660971409728838, -0.6659927340314802, -0.6658941707771397, -0.6658010447229117, -0.6657129823750516, -0.6656296402337532, -0.6655507020719575, -0.6654758764989239, -0.6654048947681979, -0.6653375087661786, -0.665273489241784, -0.665212624169552, -0.6651547172846541, -0.6650995867494274, -0.6650470639520414, -0.6649969924018357, -0.6649492267531159, -0.6649036318784809, -0.6648600820634059, -0.6648184602549101, -0.6647786573760008, -0.6647405716974184, -0.664704108291712, -0.6646691784780998, -0.6646356993842879, -0.6646035934893035, -0.6645727882277264, -0.6645432156429223, -0.6645148120193589, -0.664487517602506, -0.6644612763096553, -0.664436035466963, -0.6644117455592351, -0.6643883600439722, -0.6643658350983159, -0.6643441294828634, -0.664323204325747, -0.6643030229948081, -0.6642835509301221, -0.6642647555132228, -0.6642466059433545, -0.6642290731219944, -0.6642121295299965, -0.6641957491384467, -0.6641799073378003, -0.6641645807777721, -0.6641497473869826, -0.6641353862115835], [-0.7802909735873556, -0.773098637174801, -0.7660843617130197, -0.7592832465062394, -0.7527268109033685, -0.7464421966751473, -0.7404515460499788, -0.7347716025233808, -0.7294135612068402, -0.724383170552283, -0.7196810625541943, -0.7153032686211986, -0.7112418657306172, -0.7074856948445962, -0.7040210951406394, -0.7008326104769829, -0.6979036324564198, -0.6952169605891854, -0.6927552689054757, -0.6905014784322105, -0.6884390410639263, -0.6865521444047786, -0.6848258491465877, -0.6832461709646047, -0.6818001185981792, -0.6804756979327884, -0.679261891748606, -0.6781486216948771, -0.6771266988654148, -0.6761877674176731, -0.6753242447666707, -0.6745292609214175, -0.6737965988049339, -0.6731206368286955, -0.6724962945088429, -0.6719189816328033, -0.6713845511670122, -0.6708892560021837, -0.6704297094208265, -0.6700028491788466, -0.669605904969437, -0.6692363690366889, -0.6688919697313693, -0.6685706477080053, -0.6682705345699453, -0.6679899337129918, -0.6677273031495901, -0.6674812401314121, -0.6672504673791622, -0.6670338207202882, -0.6668302380679698, -0.666638749494286, -0.666458468377563, -0.6662885834293526, -0.6661283515801095, -0.6659770915455887, -0.6658341780972208, -0.6656990368833426, -0.6655711397688648, -0.6654500006557278, -0.6653351717363947, -0.6652262400260369, -0.6651228243757927, -0.665024572634163, -0.6649311591871552, -0.6648422826564975, -0.6647576638836874, -0.6646770440324623, -0.6646001829191341, -0.664526857490543, -0.6644568604090431, -0.6643899987995923, -0.6643260930962853, -0.6642649759869421, -0.6642064914577404, -0.6641504939121106, -0.6640968473875084, -0.6640454248046588, -0.6639961073130962, -0.6639487836771814, -0.663903349708292, -0.6638597077550479, -0.6638177662272007, -0.66377743917214, -0.66373864585767, -0.6637013104191851, -0.6636653615122086, -0.6636307320063999, -0.6635973586948474, -0.6635651820315651, -0.6635341458744684, -0.6635041972893561, -0.6634752862916713, -0.663447365692587, -0.6634203909115293, -0.6633943197906227, -0.6633691124567918, -0.663344731183539, -0.6633211402342845, -0.6632983057737896, -0.6632761957043627], [-0.812518224425034, -0.8043045870673247, -0.7961480562511731, -0.7881009902188119, -0.780214388579715, -0.772536317435705, -0.7651104196256391, -0.757974628325659, -0.7511601864865156, -0.744691043090878, -0.7385836550237883, -0.7328471775924577, -0.7274839893047762, -0.7224904669730066, -0.7178579208450877, -0.7135735966544487, -0.7096216692672961, -0.7059841682404837, -0.7026417971682335, -0.6995746265122662, -0.6967626553806028, -0.6941862468527447, -0.6918264502519271, -0.6896652256601996, -0.6876855878250616, -0.6858716857751617, -0.6842088328864016, -0.6826835000219411, -0.6812832825084527, -0.6799968490921131, -0.678813879695614, -0.6777249969305608, -0.6767216950638968, -0.6757962691399619, -0.6749417460570193, -0.6741518188912501, -0.6734207851300837, -0.672743489275561, -0.6721152699200026, -0.6715319113238749, -0.6709895992784141, -0.6704848810973267, -0.6700146294501153, -0.669576009748237, -0.6691664507916784, -0.6687836183978462, -0.6684253917471956, -0.6680898421445569, -0.6677752140022548, -0.6674799077925186, -0.6672024647743875, -0.6669415532940874, -0.6666959565251318, -0.666464561468672, -0.666246349085938, -0.6660403854328187, -0.6658458137452961, -0.6656618472218803, -0.6654877626789961, -0.6653228947125243, -0.6651666305193835, -0.6650184051928711, -0.6648776974962409, -0.6647440260280852, -0.6646169457865057, -0.6644960450400994, -0.6643809424789247, -0.6642712846944541, -0.6641667438223529, -0.6640670154497492, -0.6639718166990107, -0.6638808844820829, -0.6637939739190095, -0.6637108568924823, -0.6636313207507492, -0.6635551670702817, -0.6634822105856983, -0.6634122781897531, -0.6633452080082662, -0.6632808485554662, -0.6632190579759403, -0.6631597033341414, -0.6631026599737773, -0.6630478109170959, -0.6629950463091063, -0.6629442629413838, -0.6628953637582171, -0.6628482574490135, -0.6628028580586935, -0.6627590846094478, -0.6627168607791667, -0.6626761145675779, -0.6626367780660729, -0.6625987871120813, -0.662562081110007, -0.6625266027729815, -0.6624922979184511, -0.6624591152765475, -0.6624270063016375, -0.662395925001853, -0.6623658277877631], [-0.8405648745376624, -0.8320228828388281, -0.8233841713012673, -0.8147064933661845, -0.8060505737905359, -0.7974782482283693, -0.7890503954975117, -0.7808248126810469, -0.7728542084080274, -0.7651844898281688, -0.757853485700192, -0.7508901971021231, -0.7443145967286711, -0.7381379358280142, -0.7323634660008871, -0.7269874546939263, -0.7220003675015612, -0.7173880999908739, -0.7131331674273369, -0.7092157861734236, -0.705614809332765, -0.7023084998030455, -0.6992751430599569, -0.6964935114916315, -0.6939431989600351, -0.6916048470217291, -0.6894602834124619, -0.6874925925526618, -0.6856861344522329, -0.6840265264353924, -0.6825005987796651, -0.681096333359978, -0.6798027920066936, -0.6786100397046582, -0.6775090662943946, -0.6764917092965952, -0.6755505795525814, -0.6746789908308024, -0.673870894022766, -0.6731208162312114, -0.6724238048403421, -0.6717753764139047, -0.67117147027869, -0.6706084064875988, -0.6700828478722798, -0.6695917658385966, -0.669132409629448, -0.668702278705176, -0.6682990979449492, -0.6679207954266673, -0.6675654824882216, -0.667231435866146, -0.6669170816691157, -0.6666209810230939, -0.6663418171664652, -0.6660783839225317, -0.6658295752896528, -0.6655943761353349, -0.6653718538040039, -0.665161150590631, -0.664961476947358, -0.6647721053601039, -0.6645923648498595, -0.6644216359997372, -0.6642593464434405, -0.6641049668273489, -0.6639580071283078, -0.6638180133252796, -0.6636845643754015, -0.6635572695032224, -0.663435765689016, -0.6633197154335697, -0.6632088047003677, -0.6631027410403618, -0.66300125189046, -0.6629040830349098, -0.6628109971715226, -0.662721772621012, -0.6626362021430978, -0.6625540918597572, -0.662475260257402, -0.6623995372809688, -0.6623267634826924, -0.6622567892860296, -0.6621894742587209, -0.6621246864665089, -0.6620623018929344, -0.6620022038688127, -0.6619442825810502, -0.6618884346088407, -0.6618345624846853, -0.6617825742834285, -0.6617323832883919, -0.6616839076215584, -0.661637069933299, -0.6615917971328642, -0.6615480200765518, -0.6615056733528597, -0.6614646950472576, -0.6614250264885371, -0.6613866120948018], [-0.8645473704724331, -0.8561914863866029, -0.8475974913851019, -0.8388156734427987, -0.8299034318037677, -0.820923950445227, -0.8119443723927056, -0.8030335542689926, -0.7942595492846856, -0.7856870254448225, -0.777374852845373, -0.7693740847957393, -0.7617265050952788, -0.7544638363815395, -0.7476076151003603, -0.741169658058368, -0.7351529909788397, -0.7295530820163343, -0.7243592269634398, -0.7195559519808761, -0.7151243357783414, -0.7110431846881191, -0.7072900278293126, -0.7038419236047133, -0.7006760853913718, -0.6977703458788191, -0.6951034833281327, -0.6926554351807148, -0.6904074223265226, -0.6883420053338476, -0.686443090253583, -0.6846958986431773, -0.6830869132551918, -0.6816038083121114, -0.680235371005903, -0.6789714191267464, -0.6778027182939574, -0.6767209011927413, -0.6757183903705055, -0.6747883255654799, -0.6739244960959532, -0.6731212784927507, -0.6723735793783483, -0.6716767834210486, -0.6710267061114337, -0.6704195510629809, -0.6698518714955632, -0.6693205355361407, -0.6688226950711638, -0.6683557577001054, -0.6679173616435854, -0.66750535317734, -0.6671177664022387, -0.666752805148171, -0.6664088266501018, -0.666084326997872, -0.6657779280017415, -0.6654883654517931, -0.6652144785291263, -0.6649552002945249, -0.6647095491482418, -0.6644766211229545, -0.6642555829280745, -0.6640456657164613, -0.6638461594226968, -0.6636564076470428, -0.6634758030584322, -0.663303783208498, -0.6631398267599913, -0.6629834500448872, -0.662834203956784, -0.6626916711272308, -0.6625554633522945, -0.662425219276809, -0.6623006022290916, -0.6621812983103617, -0.6620670146138785, -0.6619574776213177, -0.661852431697536, -0.6617516377780639, -0.6616548720967295, -0.6615619250933769, -0.6614726003287359, -0.6613867135712681, -0.6613040918957118, -0.6612245728953603, -0.6611480039300055, -0.661074241457527, -0.6610031503891172, -0.6609346035185837, -0.6608684810037282, -0.6608046698369101, -0.6607430634240323, -0.6606835611483675, -0.6606260679744018, -0.6605704940986925, -0.6605167546068671, -0.6604647691680547, -0.6604144617407215, -0.6603657603180828, -0.6603185966509244], [-0.8848380037453545, -0.8769961699950777, -0.8688120717773913, -0.8603204476323612, -0.8515653637945988, -0.8425999028977067, -0.8334852763174041, -0.8242893122104036, -0.8150843413573661, -0.805944589217038, -0.7969432700128181, -0.7881496434525523, -0.7796263203623113, -0.7714270760355539, -0.7635953554092758, -0.7561635537689853, -0.7491530476646986, -0.7425748638521021, -0.7364308207052197, -0.7307149557347117, -0.7254150692022989, -0.7205142437385774, -0.7159922409985562, -0.7118267171854882, -0.7079942319437365, -0.7044710496073456, -0.7012337493289706, -0.6982596676779664, -0.6955272017145866, -0.6930160001898358, -0.6907070677680842, -0.6885828039551924, -0.6866269947515597, -0.684824771262786, -0.6831625465741205, -0.6816279392792453, -0.6802096899973336, -0.6788975754169968, -0.6776823229861684, -0.6765555284756779, -0.6755095776490165, -0.6745375729879441, -0.6736332657317128, -0.6727909934043517, -0.6720056227507634, -0.6712724978062994, -0.6705873928769819, -0.669946470045776, -0.669346240858335, -0.6687835318647402, -0.6682554536358332, -0.6677593729328883, -0.6672928877312145, -0.6668538048069621, -0.6664401196372545, -0.6660499983419186, -0.6656817614998332, -0.6653338695985234, -0.6650049099677808, -0.6646935850593358, -0.6643987018566264, -0.6641191623999383, -0.6638539552286638, -0.6636021476313445, -0.6633628787424293, -0.6631353532131925, -0.6629188355715918, -0.6627126450713732, -0.6625161510478534, -0.6623287687187158, -0.6621499553622492, -0.6619792068560493, -0.6618160545270868, -0.6616600623027509, -0.6615108240938596, -0.6613679614398826, -0.6612311213242741, -0.6610999742377182, -0.6609742123432625, -0.660853547839654, -0.6607377114809729, -0.6606264511520514, -0.6605195306412881, -0.6604167284737805, -0.6603178368319149, -0.6602226606049406, -0.6601310164588625, -0.6600427320318722, -0.6599576451714206, -0.6598756032195965, -0.6597964623809425, -0.6597200871138753, -0.6596463495834719, -0.6595751291505891, -0.6595063119002056, -0.659439790215707, -0.6593754623382253, -0.6593132320353945, -0.6592530082316372, -0.6591947046790594, -0.6591382396771195], [-0.9019048463931973, -0.8947513111431498, -0.8871943706175287, -0.8792510295251645, -0.8709476261906772, -0.8623204718084772, -0.8534160584058732, -0.8442907000842688, -0.8350095013327028, -0.825644605406044, -0.8162727654205959, -0.8069723861475389, -0.7978202838825048, -0.7888884775688005, -0.7802413376619093, -0.7719333672334443, -0.7640077936241525, -0.7564960236941864, -0.7494178984841611, -0.7427825942818203, -0.7365899724354428, -0.7308321729836571, -0.725495273197069, -0.72056087390256, -0.7160075230245369, -0.7118119280603175, -0.7079499427452021, -0.7043973356256643, -0.7011303635390114, -0.698126178063184, -0.6953630959616426, -0.6928207619973321, -0.6904802298527706, -0.6883239825515943, -0.6863359097717456, -0.6845012558119841, -0.6828065487219845, -0.6812395185278284, -0.6797890102206452, -0.6784448956521096, -0.6771979871337273, -0.6760399545802862, -0.6749632473381517, -0.6739610213311202, -0.6730270717833413, -0.6721557715402291, -0.6713420148133871, -0.6705811661399217, -0.6698690141281283, -0.669201729787396, -0.6685758289196677, -0.6679881383282087, -0.6674357654036278, -0.6669160708722188, -0.6664266442781432, -0.6659652819798474, -0.6655299674279078, -0.6651188534336967, -0.6647302462470357, -0.6643625912727344, -0.6640144601973041, -0.6636845394290667, -0.6633716197057531, -0.6630745866896284, -0.6627924125424585, -0.6625241482924373, -0.6622689169523568, -0.662025907298009, -0.6617943682415017, -0.6615736037368478, -0.6613629681855535, -0.661161862220105, -0.6609697289255791, -0.660786050384889, -0.6606103445525875, -0.6604421623793364, -0.6602810852170506, -0.6601267224610972, -0.6599787093557481, -0.6598367050533938, -0.659700390778923, -0.6595694681877937, -0.6594436578467686, -0.6593226978527476, -0.6592063425455557, -0.6590943613580755, -0.6589865377194393, -0.6588826680815245, -0.6587825610076656, -0.6586860363323055, -0.6585929243892608, -0.6585030652976087, -0.658416308309441, -0.658332511200804, -0.6582515397069777, -0.6581732669915041, -0.658097573191359, -0.6580243449469521, -0.6579534750133575, -0.6578848618438435, -0.6578184092510853], [-0.9162335512351447, -0.9098333011294848, -0.903005930982772, -0.8957526916725094, -0.888082644571611, -0.8800138686172296, -0.8715744720109662, -0.8628032623411066, -0.8537499152694963, -0.8444744888615787, -0.8350461735148862, -0.8255412440299708, -0.816040290333877, -0.8066249245118478, -0.7973742662014836, -0.7883615667513872, -0.7796513217631791, -0.7712971466729712, -0.7633405651793979, -0.7558107206052469, -0.7487248993876889, -0.7420896764053779, -0.735902457367331, -0.7301532043540071, -0.7248261672751397, -0.719901493270708, -0.7153566376417722, -0.7111675400738164, -0.7073095631008393, -0.703758209002924, -0.700489643197443, -0.697481056116672, -0.6947108955695782, -0.6921589986005685, -0.689806648057278, -0.6876365744411608, -0.685632919614882, -0.6837811751156622, -0.6820681047917851, -0.6804816588853626, -0.6790108847324312, -0.677645837641144, -0.6763774944037806, -0.6751976709789389, -0.6740989452871986, -0.6730745855403093, -0.672118484290138, -0.6712250981101597, -0.6703893927010469, -0.669606793131365, -0.6688731388372808, -0.6681846430412826, -0.6675378562144161, -0.6669296332007271, -0.6663571036975888, -0.6658176456894829, -0.6653088616692848, -0.6648285572013926, -0.6643747217422593, -0.6639455113650925, -0.6635392332562304, -0.6631543317691779, -0.6627893758997665, -0.6624430479495373, -0.6621141334043976, -0.661801511743711, -0.6615041481562187, -0.6612210860947201, -0.6609514404968095, -0.6606943917064001, -0.660449179934119, -0.6602151002403538, -0.659991497996991, -0.6597777647765497, -0.6595733345867529, -0.6593776804838107, -0.6591903114427886, -0.6590107695579697, -0.6588386274503968, -0.6586734859294552, -0.6585149718309502, -0.6583627360512345, -0.6582164517698423, -0.658075812775337, -0.6579405319831544, -0.6578103400265078, -0.6576849839964503, -0.6575642262865244, -0.657447843479634, -0.657335625395568, -0.6572273741672738, -0.6571229033887285, -0.657022037366616, -0.6569246103684812, -0.6568304659954833, -0.6567394565362115, -0.6566514424327607, -0.6565662917374944, -0.6564838796268333, -0.656404087972529, -0.6563268048763611], [-0.9282818983080077, -0.9226311455767942, -0.9165571959193954, -0.9100494077982795, -0.9031027820906132, -0.8957193281754599, -0.8879094408751023, -0.8796931794745397, -0.8711013117830397, -0.8621759539421525, -0.8529706266683341, -0.843549567145633, -0.8339861912803954, -0.8243607021903365, -0.8147569676760718, -0.8052589202438369, -0.7959468389404449, -0.7868939058199089, -0.7781633985097116, -0.7698067685656795, -0.7618627134431044, -0.754357198778294, -0.7473042726534302, -0.7407074474978366, -0.7345614083387666, -0.7288538330596666, -0.7235671564697022, -0.7186801667985705, -0.7141693724433757, -0.7100101186652061, -0.7061774602834738, -0.702646815414262, -0.699394431828491, -0.69639770006847, -0.6936353461108951, -0.6910875320026904, -0.6887358885574955, -0.6865634997296972, -0.6845548539287343, -0.6826957739322062, -0.6809733342373541, -0.6793757721567495, -0.677892397182287, -0.6765135017505379, -0.6752302754190431, -0.674034723758755, -0.672919592649535, -0.6718782983045521, -0.670904863053849, -0.6699938567424546, -0.669140343532888, -0.6683398336538957, -0.6675882398998425, -0.6668818383872832, -0.6662172332201308, -0.6655913247163916, -0.6650012808881662, -0.6644445117687852, -0.6639186463788214, -0.6634215120429978, -0.6629511158110759, -0.6625056276966284, -0.6620833657186154, -0.6616827823308675, -0.6613024522743878, -0.6609410616063194, -0.6605973978192061, -0.660270340929582, -0.6599588554009834, -0.6596619828989354, -0.6593788356760051, -0.6591085906384855, -0.658850483923576, -0.6586038060250381, -0.6583678973075138, -0.658142144016189, -0.6579259745570347, -0.657718856188005, -0.6575202919403544, -0.6573298178581268, -0.6571470004518929, -0.6569714344021129, -0.6568027403975165, -0.6566405632417265, -0.656484570028784, -0.6563344485636016, -0.6561899058263094, -0.6560506666363075, -0.6559164723442947, -0.6557870797066911, -0.6556622598219128, -0.6555417971097519, -0.6554254884375084, -0.6553131422629797, -0.6552045778665949, -0.6550996246328893, -0.6549981213978313, -0.6548999158415931, -0.6548048638812034, -0.654712829204616, -0.654623682721855], [-0.9384455881685767, -0.9335016396642004, -0.9281563763470935, -0.9223913648161712, -0.9161916585447543, -0.9095470427546566, -0.9024534119174668, -0.89491422607842, -0.8869419612464391, -0.8785594297104424, -0.8698008094573559, -0.8607121934398201, -0.8513514647940426, -0.8417873361092241, -0.8320974679607431, -0.8223657016838999, -0.8126785878027576, -0.8031215254364987, -0.7937749185913248, -0.7847107676289475, -0.7759900441183305, -0.7676610609901182, -0.7597588881866386, -0.7523057142276528, -0.7453119506807795, -0.7387778275596268, -0.7326952334989301, -0.7270495925759164, -0.7218216260774319, -0.7169889055530234, -0.7125271538330153, -0.7084112856318576, -0.7046162052366753, -0.7011173912155826, -0.6978913030954672, -0.6949156454907772, -0.6921695217395509, -0.6896335046073574, -0.6872896468538094, -0.6851214496860116, -0.6831138032470605, -0.6812529094909223, -0.6795261954343879, -0.6779222222287657, -0.6764305940474813, -0.6750418693735689, -0.6737474764305311, -0.6725396336867462, -0.671411276065168, -0.6703559869321332, -0.6693679358698859, -0.6684418220020802, -0.6675728226158526, -0.6667565466399523, -0.6659889926937872, -0.6652665113093263, -0.6645857708682321, -0.6639437270695403, -0.6633375953797369, -0.6627648263713688, -0.662223083522143, -0.6617102232399681, -0.661224276974913, -0.6607634350647622, -0.6603260322403166, -0.6599105345531839, -0.6595155276289049, -0.6591397060392872, -0.6587818637247977, -0.658440885382749, -0.6581157386112153, -0.6578054668853426, -0.6575091831246098, -0.6572260639330771, -0.6569553442889564, -0.6566963128344767, -0.6564483074805345, -0.656210711502105, -0.6559829499379433, -0.655764486293716, -0.655554819598585, -0.6553534816495485, -0.6551600345344113, -0.6549740683515743, -0.6547951991519128, -0.6546230669773401, -0.6544573341692583, -0.6542976837082826, -0.6541438177985555, -0.6539954564649868, -0.6538523363131681, -0.6537142093918753, -0.6535808421589984, -0.6534520144391784, -0.653327518593219, -0.6532071586423207, -0.6530907495077365, -0.652978116311651, -0.6528690937116863, -0.6527635252823032, -0.6526612629618072], [-0.9470611113137224, -0.9427627508711929, -0.9380951313585761, -0.9330355235536736, -0.927562884958185, -0.9216588510270505, -0.9153089027216055, -0.9085037010984749, -0.9012405545212907, -0.8935249552097311, -0.8853720839199006, -0.8768081382117323, -0.8678713015538193, -0.8586121445622439, -0.8490932572379997, -0.8393879574272596, -0.8295780249792202, -0.8197505476800124, -0.8099941252448595, -0.8003948070039755, -0.7910322090794892, -0.781976234968802, -0.7732847195874122, -0.7650021539212197, -0.7571594777501538, -0.7497747842924802, -0.7428546944898571, -0.736396134533063, -0.7303882696221535, -0.7248144019473344, -0.7196537008465889, -0.7148826909208736, -0.7104764725018917, -0.7064096778503774, -0.7026571898728626, -0.699194656770711, -0.6959988403137913, -0.693047832896454, -0.6903211745885933, -0.6877998964147451, -0.6854665109755977, -0.6833049670527274, -0.6813005808345416, -0.6794399531625466, -0.6777108797259679, -0.6761022589636099, -0.6746040011000929, -0.6732069404812222, -0.6719027525770187, -0.6706838764519603, -0.6695434430043115, -0.6684752091511967, -0.6674734976281371, -0.6665331423785759, -0.665649439003932, -0.6648181000388185, -0.6640352146038175, -0.663297212031658, -0.6626008292203807, -0.6619430811945861, -0.6613212347016386, -0.6607327844420325, -0.6601754317583151, -0.6596470653991204, -0.6591457442874429, -0.6586696819852449, -0.6582172327021318, -0.6577868787008612, -0.6573772189374942, -0.656986958815299, -0.6566149009322189, -0.656259936707773, -0.6559210388320444, -0.6555972544074358, -0.6552876987563501, -0.65499154976591, -0.6547080428049057, -0.6544364660726316, -0.6541761563645103, -0.6539264952463704, -0.6536869055499892, -0.6534568481475986, -0.6532358190948067, -0.6530233469008593, -0.652818990136872, -0.6526223351957121, -0.6524329942405842, -0.6522506033315203, -0.6520748207100588, -0.6519053252201203, -0.6517418148692506, -0.6515840054512623, -0.6514316293745068, -0.6512844344813224, -0.6511421830153168, -0.6510046506690763, -0.6508716256767073, -0.650742907997806, -0.6506183085466688, -0.6504976485108074, -0.6503807586578176], [-0.9544118744309245, -0.9506922682849144, -0.9466401128742454, -0.9422310068424515, -0.9374408991032332, -0.9322467965432821, -0.9266276458773781, -0.9205654005392709, -0.9140462739735185, -0.9070621642890551, -0.8996122073437469, -0.8917043824972488, -0.883357050521294, -0.8746002580415535, -0.8654766032337378, -0.8560414392781404, -0.8463622126124051, -0.836516801099588, -0.826590843286283, -0.816674207784466, -0.8068569138658539, -0.797224936785053, -0.7878563672130738, -0.7788183409645271, -0.7701650133025808, -0.7619366735386706, -0.7541599201024631, -0.7468486906183109, -0.7400058747150098, -0.7336252343682901, -0.7276933963319294, -0.7221917414649255, -0.717098081930903, -0.7123880713189017, -0.7080363369727891, -0.7040173507261542, -0.7003060690135463, -0.6968783808970507, -0.693711401410841, -0.6907836454581293, -0.6880751118407602, -0.6855673021943041, -0.6832431943120554, -0.6810871849167839, -0.6790850132934914, -0.6772236741181494, -0.675491325485897, -0.6738771963250088, -0.6723714960253453, -0.6709653281329722, -0.6696506091022805, -0.6684199928542398, -0.6672668011355078, -0.6661849598185832, -0.6651689408467192, -0.6642137095313849, -0.6633146768725204, -0.6624676565746057, -0.6616688261700716, -0.6609146921810769, -0.6602020586213158, -0.6595279987997849, -0.6588898299162871, -0.6582850901942692, -0.6577115183893554, -0.657167035311808, -0.6566497271970277, -0.6561578307717433, -0.6556897197510807, -0.6552438926863395, -0.6548189620345362, -0.6544136442163975, -0.6540267506994333, -0.6536571798963884, -0.6533039098421867, -0.6529659915570498, -0.6526425430224911, -0.6523327437269479, -0.6520358297001856, -0.6517510889733451, -0.6514778575139211, -0.6512155154340675, -0.6509634836115907, -0.6507212205522919, -0.6504882195344877, -0.6502640060374638, -0.6500481353096319, -0.6498401902334656, -0.6496397792679929, -0.6494465346686269, -0.6492601107550726, -0.6490801823607626, -0.648906443436335, -0.6487386057069742, -0.6485763974552157, -0.6484195624269766, -0.648267858771657, -0.6481210581119186, -0.6479789446582238, -0.6478413143667012, -0.6477079742104515], [-0.9607275487441456, -0.9575211728681658, -0.9540200206064817, -0.9501998189966798, -0.9460357432617386, -0.9415028744423388, -0.9365768003242572, -0.9312343824222253, -0.9254547064280914, -0.919220228387946, -0.9125181151517516, -0.9053417575283582, -0.8976924041400629, -0.8895808240116096, -0.8810288580993806, -0.8720706712489736, -0.8627534801188581, -0.8531375212254879, -0.8432950626568605, -0.8333083524467817, -0.8232665449955583, -0.8132618211428415, -0.8033850764670056, -0.7937216600125474, -0.784347644074014, -0.77532701780666, -0.7667100242375149, -0.7585326704145814, -0.750817268570465, -0.743573759169486, -0.7368015236935612, -0.7304914121216015, -0.7246277638979954, -0.7191902682004851, -0.7141555756121925, -0.7094986252921629, -0.7051936899702547, -0.7012151638010309, -0.6975381297192804, -0.6941387460704824, -0.6909944907504659, -0.6880842966821703, -0.6853886070326709, -0.6828893731343264, -0.6805700130567942, -0.6784153445537804, -0.6764115024972632, -0.6745458483108386, -0.6728068764900321, -0.6711841219424954, -0.6696680704946374, -0.668250073967176, -0.6669222708026723, -0.6656775125539482, -0.6645092963190109, -0.6634117030799409, -0.6623793415666164, -0.66140729746418, -0.6604910873835372, -0.6596266174939949, -0.6588101460683298, -0.6580382499832922, -0.6573077943729011, -0.6566159054983522, -0.6559599462927714, -0.6553374943346277, -0.6547463221269432, -0.6541843792630786, -0.6536497764155129, -0.6531407708964636, -0.6526557536451314, -0.6521932375118702, -0.6517518466241832, -0.6513303068320546, -0.6509274370383409, -0.650542141357608, -0.6501734020267271, -0.6498202729438454, -0.6494818738386456, -0.6491573849444734, -0.6488460421750624, -0.6485471327453496, -0.648259991121499, -0.6479839954167481, -0.6477185640188345, -0.6474631525663916, -0.6472172511527248, -0.6469803817829742, -0.6467520960043878, -0.6465319728340688, -0.6463196167141945, -0.6461146557493329, -0.6459167400461396, -0.6457255401735438, -0.6455407457513971, -0.6453620641682001, -0.6451892193686071, -0.6450219507621711, -0.6448600121956893, -0.6447031710193158, -0.6445512071923609], [-0.9661965621344528, -0.9634429855404285, -0.9604313371477424, -0.9571386090687248, -0.9535406955727872, -0.949612651871977, -0.9453290610431253, -0.9406645309862327, -0.9355943443320847, -0.9300952837739729, -0.9241466521603847, -0.9177314973675905, -0.9108380386210584, -0.9034612644431768, -0.8956046410741259, -0.8872818210949092, -0.8785181945082847, -0.8693520705327664, -0.8598352481463856, -0.8500327336499609, -0.8400214172584946, -0.8298876367487686, -0.8197237220294795, -0.8096238026421432, -0.7996793125261163, -0.7899747097360965, -0.780583897024048, -0.7715676998957512, -0.7629725660143087, -0.7548304492410018, -0.7471596830161289, -0.7399665571658041, -0.7332472942283488, -0.7269901551470781, -0.7211774697175315, -0.7157874582484389, -0.7107957760094124, -0.7061767608592504, -0.7019043976657748, -0.6979530317188036, -0.6942978714004333, -0.6909153212820449, -0.6877831835566681, -0.6848807606131686, -0.6821888856623382, -0.6796899028637355, -0.6773676135602891, -0.6752072009885488, -0.6731951426507656, -0.6713191169605466, -0.6695679086934234, -0.6679313163639335, -0.6664000635094922, -0.6649657151422588, -0.6636205999595397, -0.6623577385983133, -0.6611707778560074, -0.6600539308433255, -0.6590019225235793, -0.6580099405204507, -0.6570735906428986, -0.656188856809738, -0.6553520649486515, -0.6545598505367565, -0.6538091293393187, -0.6530970712014508, -0.652421076380449, -0.6517787542866174, -0.6511679044168339, -0.6505864990842412, -0.650032667934795, -0.6495046839477325, -0.6490009508978112, -0.6485199918952524, -0.6480604391410587, -0.6476210246230387, -0.6472005717143361, -0.6467979875401966, -0.6464122560570864, -0.6460424318216411, -0.6456876342277624, -0.6453470424011023, -0.6450198904273812, -0.6447054630834259, -0.6444030919232233, -0.6441121516719335, -0.6438320570275771, -0.6435622595804809, -0.6433022451826993, -0.6430515313716114, -0.6428096650767081, -0.6425762205827006, -0.6423507974992688, -0.6421330190457333, -0.641922530407971, -0.6417189971992556, -0.6415221041065244, -0.6413315535768795, -0.6411470646785205, -0.6409683719520132, -0.6407952244235418], [-0.9709753618211181, -0.9686210822875552, -0.966043257261294, -0.9632208004887275, -0.9601312458265703, -0.9567508626031831, -0.9530548451052958, -0.949017594739253, -0.9446131167643088, -0.9398155531842889, -0.934599877881034, -0.9289427764711355, -0.9228237312517606, -0.9162263201339904, -0.9091397229324905, -0.9015603997122561, -0.8934938677293616, -0.8849564534234418, -0.875976841447951, -0.8665971904413468, -0.8568735560851515, -0.8468753744711428, -0.8366838285779039, -0.8263890578854216, -0.8160863565515726, -0.8058717008821574, -0.7958370970005291, -0.786066295119106, -0.776631354958834, -0.7675903856318094, -0.7589865694431559, -0.7508483752052513, -0.7431907182724196, -0.7360167535567577, -0.729319988199201, -0.7230864508302268, -0.7172967274894297, -0.7119277492710232, -0.7069542796166246, -0.7023500951611688, -0.6980888830002314, -0.6941448923226474, -0.6904933835955234, -0.6871109173191421, -0.6839755201434947, -0.6810667600937066, -0.6783657567024868, -0.6758551462413536, -0.673519017414101, -0.671342829058986, -0.6693133180220201, -0.6674184032275541, -0.665647089966658, -0.6639893770656045, -0.6624361686274014, -0.6609791913822605, -0.6596109180422438, -0.6583244968499429, -0.6571136871897743, -0.6559728010509858, -0.6548966499077977, -0.6538804967371021, -0.6529200127369599, -0.652011238329063, -0.6511505480080686, -0.650334618783095, -0.6495604017616046, -0.6488250966100431, -0.6481261285791469, -0.6474611278227336, -0.6468279108025321, -0.6462244635556651, -0.6456489265528695, -0.645099581133195, -0.6445748371992188, -0.6440732220850691, -0.6435933705995538, -0.6431340158849821, -0.6426939812470991, -0.6422721726670382, -0.6418675720618303, -0.6414792311752073, -0.6411062659065401, -0.6407478513667861, -0.6404032171236196, -0.640071643074112, -0.6397524555656524, -0.6394450238908433, -0.6391487570590897, -0.6388631008739409, -0.638587535249453, -0.638321571693016, -0.6380647511345927, -0.6378166417255606, -0.637576837013615, -0.6373449541840586, -0.6371206323652281, -0.6369035312333935, -0.6366933295318944, -0.6364897239189418, -0.6362924276667812], [-0.9751901243033174, -0.9731887935945203, -0.9709957905339479, -0.9685922804512828, -0.9659579526037767, -0.9630710381611749, -0.9599083761633374, -0.9564455395929699, -0.9526570389681766, -0.9485166221513204, -0.9439976927633253, -0.9390738713806499, -0.9337197258757008, -0.9279116950366983, -0.9216292268674167, -0.9148561400712758, -0.9075822010711683, -0.8998048760430031, -0.891531177721383, -0.8827794722705349, -0.8735810509881397, -0.8639812199626, -0.8540396303208695, -0.8438295902240256, -0.8334361862009949, -0.8229531950412294, -0.8124789724795249, -0.8021117125495785, -0.7919446184151333, -0.782061564180534, -0.7725337377916226, -0.7634175641990701, -0.7547539776967831, -0.746568899414374, -0.7388746372464183, -0.7316718680775303, -0.7249518788061877, -0.7186988057413473, -0.712891693037843, -0.7075062684420992, -0.7025163974557458, -0.6978952203398698, -0.6936160026216527, -0.6896527419997263, -0.6859805775745009, -0.6825760446758053, -0.6794172132229761, -0.6764837408772557, -0.6737568661419999, -0.6712193607988901, -0.6688554561311726, -0.6666507539388462, -0.6645921297896287, -0.662667634027148, -0.660866394195903, -0.6591785212138426, -0.6575950207525807, -0.6561077106249336, -0.6547091444796642, -0.6533925419299749, -0.6521517247431774, -0.6509810590308227, -0.6498754028534641, -0.648830058952047, -0.6478407321148296, -0.6469034908672526, -0.646014732844364, -0.6451711539136937, -0.6443697201501521, -0.6436076427779689, -0.6428823556797596, -0.6421914949880225, -0.6415328809226502, -0.640904501266359, -0.6403044965679925, -0.6397311467384021, -0.6391828590331414, -0.638658157047594, -0.638155670922302, -0.6376741284214589, -0.6372123467474253, -0.636769225332543, -0.636343739079031, -0.6359349323311854, -0.6355419133960183, -0.6351638494904499, -0.6347999622383753, -0.6344495234375565, -0.6341118512488144, -0.6337863068236302, -0.6334722909822439, -0.6331692413951586, -0.632876629913401, -0.6325939600631614, -0.6323207648390543, -0.6320566046404323, -0.6318010653081352, -0.6315537564989278, -0.6313143099483725, -0.631082378058931, -0.6308576324604402], [-0.9789451656889128, -0.9772574130757512, -0.9754071329541709, -0.9733778660438688, -0.9711517024189575, -0.9687092419685115, -0.9660295790675768, -0.9630903239710946, -0.9598676718594916, -0.9563365328617515, -0.9524707405069535, -0.9482433577070779, -0.9436271035982209, -0.9385949264328026, -0.9331207501120389, -0.9271804204100711, -0.920752874185176, -0.9138215422843281, -0.9063759808915322, -0.8984136922895836, -0.889942055145525, -0.8809802227591064, -0.8715607866027639, -0.8617309367388657, -0.8515528200675462, -0.8411028125791269, -0.8304695144317904, -0.8197504488043137, -0.8090476720553745, -0.7984627307041663, -0.7880915602675422, -0.7780199544856892, -0.768320125438855, -0.7590486581355691, -0.7502459060581224, -0.7419366492051473, -0.734131692382153, -0.7268300321101933, -0.7200212488509337, -0.7136878560728697, -0.7078074278517548, -0.7023544098316954, -0.6973015830359905, -0.6926211934369846, -0.6882857848908692, -0.6842687836297721, -0.680544883877964, -0.677090280080769, -0.6738827848988969, -0.670901864756356, -0.6681286182146309, -0.665545716278988, -0.6631373189941172, -0.6608889787039871, -0.6587875373516425, -0.6568210228941957, -0.6549785482100816, -0.6532502146680237, -0.6516270215390456, -0.6501007819921902, -0.6486640458070916, -0.6473100287237976, -0.6460325482687601, -0.6448259655699999, -0.6436851328722959, -0.6426053461099173, -0.6415823023335285, -0.6406120613248945, -0.639691011235417, -0.6388158375126949, -0.6379834952128505, -0.6371911838980964, -0.6364363252287646, -0.6357165428003846, -0.6350296438424508, -0.634373602941313, -0.6337465472659467, -0.633146743226991, -0.6325725844825989, -0.6320225810732651, -0.6314953496405593, -0.6309896044458725, -0.6305041493894734, -0.6300378707431236, -0.6295897303661704, -0.6291587598306698, -0.6287440548339553, -0.6283447702917435, -0.6279601156615016, -0.627589350878555, -0.6272317825827578, -0.626886760528194, -0.626553674504418, -0.6262319514319401, -0.6259210525980698, -0.6256204713387383, -0.6253297306339576, -0.6250483812156205, -0.624775999528083, -0.6245121859974532, -0.6242565634775445], [-0.9823288381944622, -0.9809219054547533, -0.9793790324055287, -0.9776861349204644, -0.975827784619888, -0.9737871349328131, -0.9715458596844613, -0.9690841102342205, -0.9663804981675455, -0.9634121124286494, -0.9601545824349209, -0.9565822004743723, -0.952668119858405, -0.9483846484838203, -0.943703660783271, -0.9385971535096083, -0.9330379747613691, -0.9270007538023108, -0.9204630602664778, -0.9134068110873415, -0.9058199285871176, -0.8976982263793047, -0.8890474510293842, -0.8798853497979877, -0.8702435549234728, -0.8601690006258238, -0.8497245342748165, -0.8389883866929253, -0.8280522522092646, -0.8170179127420205, -0.8059925968154928, -0.7950835343909759, -0.7843923681181266, -0.7740101387305067, -0.7640134508668801, -0.7544621810741496, -0.7453987921824812, -0.7368490557862266, -0.7288238170341366, -0.7213213797604894, -0.7143301249412914, -0.7078310637233365, -0.7018001307375279, -0.6962101180639451, -0.6910322223896088, -0.6862372250846853, -0.6817963506931122, -0.677681859425995, -0.6738674292939422, -0.6703283781267366, -0.6670417677869658, -0.6639864247864367, -0.6611429038351275, -0.6584934142869017, -0.6560217242415618, -0.6537130528729413, -0.6515539582049428, -0.6495322255164631, -0.6476367594236514, -0.6458574817186253, -0.6441852361194442, -0.6426117002544167, -0.6411293051265368, -0.6397311618082995, -0.6384109950156649, -0.6371630830751158, -0.6359822039111371, -0.63486358639841, -0.6338028667097007, -0.632796049112482, -0.6318394708064154, -0.6309297703290646, -0.6300638593185006, -0.629238897039059, -0.628452267527436, -0.6277015591848532, -0.6269845463048256, -0.6262991723768394, -0.6256435352963088, -0.6250158738230773, -0.6244145553642824, -0.6238380651259021, -0.6232849960881204, -0.6227540400115217, -0.6222439794218637, -0.621753680063911, -0.6212820843189775, -0.6208282050852318, -0.6203911202050207, -0.6199699674601042, -0.6195639399896677, -0.6191722819941639, -0.6187942849994137, -0.6184292843718886, -0.6180766559813478, -0.6177358133694959, -0.6174062050673328, -0.61708731199478, -0.6167786453437003, -0.6164797443779584, -0.6161901745335427], [-0.985413920458182, -0.9842609160021212, -0.9829962806053025, -0.9816082417830927, -0.9800838354065462, -0.9784088185265212, -0.976567585460625, -0.974543090435894, -0.9723167816490061, -0.9698685512506806, -0.9671767074308271, -0.9642179783429796, -0.9609675561973532, -0.9573991950126128, -0.9534853764928819, -0.9491975619614799, -0.944506551675115, -0.9393829760570185, -0.9337979487112733, -0.9277239130389958, -0.9211357198444361, -0.9140119698211144, -0.9063366489209805, -0.8981010612671163, -0.8893060228722653, -0.8799642128052163, -0.8701024874959984, -0.8597638600455966, -0.8490087546708089, -0.8379151054681806, -0.8265769219654864, -0.8151011208498495, -0.803602715966619, -0.7921988065082353, -0.7810021023764975, -0.7701148676449954, -0.7596240878223135, -0.749598396341014, -0.7400869251946425, -0.7311198944509947, -0.7227105172474246, -0.7148577042016058, -0.7075490832505515, -0.7007639584685954, -0.6944759636112181, -0.6886552867941873, -0.683270434097814, -0.6782895586750115, -0.6736814130482749, -0.6694159934868402, -0.6654649442127756, -0.6618017815572621, -0.6584019879754024, -0.6552430155123332, -0.6523042289400642, -0.6495668110113115, -0.6470136459863483, -0.6446291928197709, -0.6423993557430698, -0.6403113573681836, -0.6383536174843485, -0.6365156394218587, -0.6347879048817937, -0.633161777597774, -0.6316294156349045, -0.6301836920231985, -0.6288181232261927, -0.6275268048032316, -0.6263043536906956, -0.6251458565277836, -0.6240468233392598, -0.6230031461281094, -0.6220110618409862, -0.6210671191953985, -0.6201681490345194, -0.6193112376694145, -0.6184937032388689, -0.617713074147094, -0.6169670700704053, -0.6162535846355404, -0.6155706699500456, -0.6149165227249505, -0.6142894716189673, -0.613687966007717, -0.6131105656685385, -0.6125559315643123, -0.6120228174985876, -0.6115100624772865, -0.6110165838515265, -0.610541371080199, -0.6100834800353283, -0.6096420278261583, -0.6092161880988165, -0.6088051867426465, -0.6084082979501559, -0.6080248406539646, -0.6076541752269016, -0.6072957005150847, -0.6069488510160355, -0.6066130944319639, -0.6062879292822423], [-0.9882625673216303, -0.9873418862616035, -0.9863319479063399, -0.9852231994314522, -0.9840050763669232, -0.9826659143700205, -0.9811928605381972, -0.979571782861612, -0.9777871826383411, -0.9758221116311603, -0.9736580956725582, -0.9712750723606227, -0.968651344978479, -0.9657635608646871, -0.9625867216225359, -0.959094233820629, -0.9552580117800566, -0.9510486449662849, -0.9464356469175002, -0.9413878059385858, -0.9358736677450423, -0.929862186514594, -0.9233235961765409, -0.9162305627493801, -0.9085596839491821, -0.9002933956801868, -0.8914223131545214, -0.8819479719572385, -0.8718858321643026, -0.8612682701651728, -0.8501471261784381, -0.8385952413754794, -0.8267063693484324, -0.8145929508401011, -0.8023815393231608, -0.7902061304274461, -0.7782001623490231, -0.76648833755646, -0.7551795082319472, -0.7443616184352422, -0.7340991987454224, -0.724433351870001, -0.7153837327695811, -0.7069518113545108, -0.6991247043006119, -0.6918790030990003, -0.6851842213107631, -0.6790056692658482, -0.6733067053845438, -0.668050402628964, -0.6632007141336622, -0.6587232368240912, -0.6545856682193794, -0.6507580389458774, -0.6472127878409211, -0.6439247312877363, -0.6408709651803299, -0.6380307271643701, -0.6353852384902865, -0.632917538575196, -0.6306123208411094, -0.6284557751668167, -0.6264354400501198, -0.62454006604219, -0.6227594910093437, -0.6210845271221679, -0.6195068590786406, -0.6180189528339248, -0.6166139740079757, -0.6152857150924973, -0.6140285306110584, -0.612837279394018, -0.6117072732247628, -0.6106342311379294, -0.6096142387517673, -0.6086437120490338, -0.6077193651050692, -0.6068381813202244, -0.6059973877206062, -0.6051944320094478, -0.604426962040943, -0.6036928074318588, -0.6029899630824325, -0.6023165743730523, -0.6016709238767888, -0.601051419387165, -0.6004565831349993, -0.5998850420761137, -0.5993355190878837, -0.5988068250469709, -0.5982978516205044, -0.5978075647544117, -0.5973349987541745, -0.5968792508998781, -0.5964394765749255, -0.5960148847806188, -0.595604734097666, -0.5952083289662156, -0.5948250162948163, -0.5944541823691978, -0.5940952500012529], [-0.9909298940465412, -0.9902247890761728, -0.989451238891224, -0.9886018155350129, -0.9876682738272571, -0.9866414705793964, -0.985511282014496, -0.984266515571985, -0.9828948193559057, -0.981382590075139, -0.9797148806066964, -0.977875309404034, -0.9758459743385188, -0.9736073734137136, -0.9711383359706893, -0.9684159669232209, -0.9654156075719165, -0.9621108152871933, -0.9584733647636625, -0.9544732741266806, -0.9500788627954861, -0.945256853065267, -0.9399725414756332, -0.9341900797290776, -0.927872931039996, -0.9209845911999928, -0.9134896899195404, -0.9053556053758953, -0.8965547255923667, -0.8870674605671631, -0.8768860318019378, -0.8660189225183359, -0.8544956506840649, -0.8423712392430858, -0.8297294597249945, -0.816683733084858, -0.803374646296124, -0.7899635204477633, -0.7766223406109454, -0.7635213952978077, -0.7508167564796118, -0.7386398731736215, -0.7270909515906041, -0.7162367222218577, -0.7061121176540794, -0.6967246882555855, -0.6880603906273031, -0.6800895841510446, -0.672772455033801, -0.6660634753586017, -0.6599147999725332, -0.6542786838906913, -0.6491090864392888, -0.6443626478700288, -0.639999208768451, -0.6359820127000937, -0.6322777001892632, -0.6288561731403561, -0.6256903853190963, -0.6227560965809147, -0.6200316154732448, -0.6174975456059286, -0.6151365448626898, -0.612933102294491, -0.6108733347939648, -0.6089448039226006, -0.6071363522256625, -0.605437957793626, -0.6038406055413787, -0.6023361735850976, -0.6009173331086828, -0.5995774601995194, -0.5983105582462116, -0.5971111896255543, -0.595974415538457, -0.5948957429826827, -0.5938710779731728, -0.5928966842266945, -0.5919691466291397, -0.591085338887293, -0.5902423948483744, -0.5894376830319494, -0.5886687839827509, -0.5879334701029713, -0.5872296876622904, -0.5865555407285434, -0.5859092767897067, -0.5852892738811057, -0.5846940290143721, -0.5841221478078005, -0.5835723351241633, -0.5830433866588507, -0.5825341813350811, -0.5820436744265365, -0.5815708913512161, -0.5811149220307001, -0.5806749157791806, -0.5802500766598477, -0.5798396592563151, -0.579442964830843, -0.579059337806406], [-0.9934635031304033, -0.9929615374128957, -0.9924107446705897, -0.9918057379566783, -0.9911405130951003, -0.9904083832977228, -0.9896019076165317, -0.98871281589307, -0.9877319272060454, -0.9866490661575398, -0.9854529742082754, -0.9841312195679954, -0.982670105729671, -0.9810545802698805, -0.9792681454951939, -0.9772927710045458, -0.9751088080672616, -0.9726949033852854, -0.9700279064657558, -0.9670827628171494, -0.9638323825298691, -0.9602474709287101, -0.9562963142301406, -0.9519445154104318, -0.9471546933395345, -0.9418861750763412, -0.9360947392409429, -0.9297325011214994, -0.9227480701208641, -0.9150871577582933, -0.9066938696534734, -0.897512974198488, -0.8874934903047738, -0.8765939447907343, -0.8647895572936655, -0.8520813275843473, -0.8385064280011889, -0.8241484029465269, -0.8091445980201577, -0.7936874609047777, -0.778016648273649, -0.762400880901577, -0.7471119649957352, -0.7323967887853762, -0.7184543211653782, -0.7054227378389086, -0.6933779102421553, -0.6823408828870896, -0.672290239279949, -0.6631755013606799, -0.6549290162497741, -0.6474751998114598, -0.6407370188015413, -0.6346401195287186, -0.6291151783342421, -0.6240990192929523, -0.6195349365772245, -0.6153725396225944, -0.6115673372507118, -0.6080801998497769, -0.6048767846406129, -0.6019269730347112, -0.5992043460501648, -0.5966857095647455, -0.5943506727861809, -0.5921812786170939, -0.5901616821652631, -0.5882778725869642, -0.5865174331871259, -0.5848693348684719, -0.5833237584039566, -0.5818719414895099, -0.5805060470248122, -0.5792190495436813, -0.5780046371500269, -0.5768571266972273, -0.5757713902846824, -0.5747427914370178, -0.5737671295739268, -0.5728405915919907, -0.5719597095598026, -0.5711213236708623, -0.5703225497370603, -0.5695607506000258, -0.568833510939033, -0.5681386150263741, -0.5674740270422554, -0.5668378736203792, -0.5662284283531207, -0.5656440979825419, -0.5650834101032345, -0.5645450021678933, -0.5640276116572416, -0.5635300672485251, -0.5630512809151149, -0.562590240790982, -0.5621460047617433, -0.5617176946723177, -0.5613044910977614, -0.5609056285997802, -0.5605203914534833], [-0.9959066160039285, -0.9955993320461829, -0.9952620081478791, -0.9948912335082021, -0.9944831831208987, -0.9940335688694013, -0.993537586075032, -0.9929898549062912, -0.992384357701539, -0.9917143724802067, -0.9909724019721935, -0.9901501016358445, -0.9892382060245062, -0.9882264557114588, -0.987103526668637, -0.9858569628296685, -0.9844731118957206, -0.9829370620992997, -0.9812325742605985, -0.9793419989191783, -0.9772461629511078, -0.9749242046451094, -0.9723533319014308, -0.9695084763089845, -0.9663618171553345, -0.9628821542710462, -0.9590341160101232, -0.9547771972753623, -0.9500646310114469, -0.9448421053350522, -0.9390463506057678, -0.9326036436404443, -0.925428322933076, -0.9174214999369106, -0.9084703185957856, -0.898448403419497, -0.8872186010977643, -0.8746398039499539, -0.8605804899324667, -0.8449422620521965, -0.827696078882294, -0.8089300218902089, -0.7888981976974172, -0.7680471848875854, -0.7469898395161536, -0.7264128056579047, -0.7069444935664038, -0.6890422359844166, -0.6729456387140864, -0.6586985993315047, -0.646208463955535, -0.6353083447029562, -0.6258043825657964, -0.6175046963150592, -0.6102339587440042, -0.6038388624122852, -0.5981886178029967, -0.5931731231166921, -0.5887002841491906, -0.5846932298485896, -0.5810877555441643, -0.5778301105960537, -0.5748751437799129, -0.5721847753261713, -0.5697267495777965, -0.567473621008542, -0.5654019308279317, -0.5634915377314549, -0.561725072716424, -0.5600874935946756, -0.5585657196589331, -0.5571483308862071, -0.555825319273719, -0.5545878823892956, -0.5534282512609074, -0.5523395462869729, -0.551315656110706, -0.5503511353934236, -0.5494411181944301, -0.5485812443024329, -0.5477675963486099, -0.5469966459324702, -0.5462652073135885, -0.5455703974715291, -0.5449096015496124, -0.5442804428663841, -0.543680756811554, -0.5431085680594805, -0.5425620706255216, -0.5420396103591152, -0.5415396695428853, -0.5410608533076307, -0.5406018776193022, -0.5401615586358872, -0.5397388032516801, -0.5393326006846948, -0.53894201497042, -0.5385661782557847, -0.5382042847911066, -0.5378555855476677, -0.5375193833714711], [-0.9983006126941305, -0.9981833847241077, -0.9980544371828195, -0.9979122951962687, -0.9977552732144446, -0.9975814439021633, -0.9973886040618893, -0.9971742370670498, -0.996935471096613, -0.9966690360235724, -0.9963712179884858, -0.9960378137085435, -0.9956640875213871, -0.9952447326255331, -0.9947738405850615, -0.9942448819107952, -0.993650700560746, -0.9929835236322546, -0.9922349849568874, -0.991396157353531, -0.9904575831612803, -0.9894092869777431, -0.9882407490961462, -0.9869408144167977, -0.9854975105221264, -0.9838977506513764, -0.9821269016009033, -0.9801682009362693, -0.9780020090518171, -0.9756048760294576, -0.9729483877160838, -0.9699977271604396, -0.9667098434589434, -0.9630310546649561, -0.9588938139733152, -0.9542122180491255, -0.9488755943740301, -0.9427391009296322, -0.9356095848019983, -0.9272237822808762, -0.9172140653880234, -0.9050543748022974, -0.889977444310162, -0.870862746034863, -0.8461456697355025, -0.8139809768942179, -0.7732768530329537, -0.7260804885017258, -0.678966884875635, -0.6391114870416388, -0.6091438651749073, -0.5876879351263611, -0.5723360026448354, -0.5611131584389035, -0.5526772028218794, -0.5461601056853134, -0.541000031457294, -0.5368261436306874, -0.5333873432631258, -0.5305090842142128, -0.5280669744033837, -0.5259703161723408, -0.5241515999025665, -0.5225596348492374, -0.5211549528987618, -0.5199066656568831, -0.5187902717456332, -0.517786098475078, -0.5168781752930798, -0.5160534067284317, -0.5153009563984483, -0.5146117820989176, -0.5139782807412452, -0.5133940140844508, -0.5128534946564152, -0.5123520170973173, -0.5118855240653879, -0.5114504987520867, -0.5110438780446636, -0.5106629818913895, -0.5103054553958266, -0.5099692211505129, -0.5096524396277253, -0.509353476192242, -0.5090708734666443, -0.5088033279765654, -0.5085496704522328, -0.5083088490446954, -0.508079914989434, -0.5078620103236773, -0.5076543573252792, -0.5074562493653652, -0.5072670430144619, -0.5070861511376421, -0.5069130369001726, -0.5067472085245832, -0.5065882146522966, -0.5064356403093804, -0.5062891033375401, -0.5061482511877493, -0.5060127581529485], [-1.0006842254572135, -1.0007560429836388, -1.0008343441029517, -1.000919576534855, -1.0010121789495052, -1.0011125687847517, -1.001221127631677, -1.0013381843767881, -1.0014639965276046, -1.0015987306650374, -1.0017424433647548, -1.0018950649391556, -1.0020563891218508, -1.0022260719919558, -1.0024036459219126, -1.0025885533800327, -1.0027802064601055, -1.0029780772609556, -1.0031818229903635, -1.003391446135904, -1.0036074864911377, -1.0038312368166231, -1.0040649691267483, -1.0043121547311067, -1.0045776612523305, -1.0048679121478585, -1.005191001706283, -1.0055567673485406, -1.0059768294703773, -1.0064646132770605, -1.007035363510841, -1.0077061488519057, -1.0084958258086694, -1.0094248898034088, -1.0105150808210013, -1.0117885296622156, -1.0132661298565004, -1.0149647137985838, -1.016892536776421, -1.0190425759964086, -1.0213830703182865, -1.023840265071616, -0.9948683113060532, -0.2630290864299738, -0.2824321928478284, -0.3011867852239938, -0.31874280825231693, -0.3347362559165248, -0.34900260590119103, -0.36154495463495095, -0.3724772741010156, -0.3819696728866724, -0.39020872194522127, -0.3973740390871363, -0.4036270927648751, -0.4091075471988752, -0.41393360899140674, -0.4182041659860083, -0.4220015023080741, -0.42539399093066876, -0.42843850935514993, -0.43118250043777806, -0.4336656831076553, -0.4359214513500085, -0.437978009470676, -0.4398592903375764, -0.4415856977919468, -0.4431747077199013, -0.4446413559837197, -0.4459986358320478, -0.44725782282893434, -0.4484287416403241, -0.44951998600166476, -0.4505391008873225, -0.4514927340277204, -0.45238676247565124, -0.4532263987740137, -0.4540162803852823, -0.45476054531023635, -0.4554628962947582, -0.45612665553433374, -0.4567548114676576, -0.4573500589185784, -0.4579148336862673, -0.4584513424044516, -0.4589615884367966, -0.4594473943697963, -0.45991042163278806, -0.4603521876445029, -0.46077408084096305, -0.46117737388433255, -0.46156323530628995, -0.4619327397757047, -0.46228687720222084, -0.46262656080754283, -0.462952634303484, -0.4632658782812662, -0.4635670159256371, -0.4638567181192954, -0.4641356080227155, -0.4644042651781888], [-1.0030959504585972, -1.0033593934122358, -1.0036477541762245, -1.0039634150052912, -1.0043089486928984, -1.0046871236631958, -1.0051009072518227, -1.005553468422832, -1.0060481782153587, -1.0065886120177225, -1.0071785521675132, -1.007821995778933, -1.0085231699795756, -1.0092865594024865, -1.0101169514506054, -1.0110195054974653, -1.0119998527580627, -1.0130642332804207, -1.0142196739539813, -1.0154742104217327, -1.016837147999805, -1.0183193535609938, -1.019933560345688, -1.0216946608511392, -1.023619956448254, -1.0257293264751333, -1.0280452761498147, -1.0305928187388176, -1.0333991403867486, -1.0364929822540567, -1.0399036525879097, -1.0436595529039856, -1.0477860775089454, -1.052302744294959, -1.05721947049204, -1.062532063454583, -1.0682172918843982, -1.0742283103505628, -0.21103349526589454, -0.2254358121254718, -0.24002143156390332, -0.2545366130358957, -0.2687277601774518, -0.2823669271377405, -0.29527233216638393, -0.3073193798490905, -0.3184413116818412, -0.3286218084176511, -0.33788332835284507, -0.34627466936827744, -0.35386002527296867, -0.3607105215512796, -0.3668983068089027, -0.3724928089763253, -0.37755862099744775, -0.38215451286962576, -0.3863331680658888, -0.39014135269216155, -0.393620319597094, -0.3968063204338925, -0.3997311482519379, -0.4024226662049095, -0.404905299024243, -0.4072004768644426, -0.40932702876464333, -0.4113015272262821, -0.413138587591213, -0.4148511268249564, -0.4164505865268566, -0.41794712479741136, -0.41934978121846456, -0.42066661874245526, -0.42190484581682597, -0.42307092162117854, -0.4241706468908433, -0.42520924243341085, -0.42619141713922915, -0.4271214270030761, -0.4280031264581332, -0.4288400131152841, -0.4296352668405987, -0.4303917839531941, -0.43111220723647037, -0.4317989523072434, -0.4324542308496895, -0.4330800711279146, -0.4336783361236698, -0.43425073961740424, -0.4347988604675983, -0.4353241553141487, -0.4358279699048495, -0.43631154920766235, -0.43677604646868673, -0.43722253130192, -0.4376519969885706, -0.43806536701460885, -0.4384635009662716, -0.4388471998580279, -0.43921721091771104, -0.4395742319530136, -0.4399189152982963], [-1.0055764216658964, -1.0060378252109103, -1.0065431686846225, -1.0070968059708747, -1.007703476801641, -1.0083683263622447, -1.0090969234166671, -1.0098952767915321, -1.0107698505792513, -1.0117275787690545, -1.0127758805919704, -1.013922678591939, -1.0151764223038882, -1.0165461208324942, -1.018041388752163, -1.0196725093135868, -1.0214505188667182, -1.0233873147490904, -1.0254957859918719, -1.0277899600912939, -1.0302851525790864, -1.0329980958447535, -1.0359470091395018, -1.0391515603214003, -1.0426326543730013, -1.0464119727098016, -1.0505111818261206, -1.0549507313796092, -1.059748176589654, -1.064915992093404, -1.0704589034351208, -1.076370857825534, -1.0826318939974051, -1.0892053436424085, -1.0960359667814181, -0.19893199851192733, -0.21131251125846973, -0.22380662297774379, -0.23624986657658198, -0.24847981089796534, -0.2603478096330427, -0.271728716693886, -0.2825270269843898, -0.29267890338135416, -0.3021505493700367, -0.31093402942993364, -0.3190418134856188, -0.32650113250747026, -0.33334887362322263, -0.33962738114562185, -0.3453812544196957, -0.35065506537315017, -0.35549184039029313, -0.3599321326402247, -0.3640135252095078, -0.3677704332159806, -0.3712341033084563, -0.37443273608989003, -0.3773916790390466, -0.3801336543401632, -0.38267899831918584, -0.38504589787957144, -0.38725061529678584, -0.3893076967256448, -0.3912301623740895, -0.39302967793799226, -0.39471670787143154, -0.396300651628394, -0.39778996428555047, -0.3991922630437479, -0.4005144211088769, -0.4017626503681839, -0.4029425741682715, -0.4040592913974912, -0.4051174329244773, -0.4061212113480934, -0.4070744648882325, -0.40798069615859944, -0.4088431064407523, -0.40966462604388454, -0.41044794121852135, -0.411195518059678, -0.4119096237597297, -0.41259234552796187, -0.41324560748553196, -0.4138711857389552, -0.41447072187120426, -0.4150457350367489, -0.41559763279039785, -0.41612772086029537, -0.41663721188949054, -0.4171272333637255, -0.4175988347259363, -0.418052993838284, -0.41849062280647686, -0.4189125732684644, -0.4193196411897553, -0.41971257121937455, -0.4200920606604619, -0.4204587630770291, -0.42081329158088465], [-1.0081675996627908, -1.0088371499087962, -1.0095706017257875, -1.0103743372853842, -1.0112553119714853, -1.0122210838242331, -1.0132798400596421, -1.0144404198806924, -1.0157123332014315, -1.0171057749561214, -1.0186316351594833, -1.0203015048969775, -1.0221276789072107, -1.024123155026924, -1.0263016303787396, -1.0286774933276668, -1.0312658072549503, -1.0340822794472757, -1.0371432028088385, -1.040465350307123, -1.0440657932525, -1.0479616028853904, -1.052169382025241, -1.0567045668873192, -1.0615804345161557, -1.0668067632589704, -1.0723881244842843, -1.0783218401982957, -1.0845957264154862, -1.0911858509537886, -1.0980546497218562, -1.105149835831405, -0.1869378939343278, -0.198186121823408, -0.20955540907855763, -0.22091669734819774, -0.2321412887600296, -0.2431086693885689, -0.25371331988442947, -0.26386957235725816, -0.2735140423436171, -0.28260569127767354, -0.29112398678992335, -0.2990658335440983, -0.3064419507002789, -0.31327324074605656, -0.3195875099750225, -0.32541672566162916, -0.3307948610839695, -0.3357562942393848, -0.3403346821911484, -0.3445622183353301, -0.3484691828037363, -0.3520837078704524, -0.3554316948562004, -0.358536833349941, -0.3614206860828162, -0.36410281296535274, -0.366600915709526, -0.3689309903899627, -0.37110747963549784, -0.3731434192183478, -0.375050575990727, -0.37683957556163605, -0.3785200191145819, -0.3801005893835807, -0.38158914620429485, -0.3829928122803352, -0.38431804992103125, -0.3855707295477515, -0.3867561907599857, -0.3878792967221507, -0.38894448257911307, -0.3899557985543467, -0.3909169483229782, -0.39183132319152847, -0.39270203256577574, -0.3935319311270611, -0.3943236430974615, -0.39507958392505316, -0.39580197968775366, -0.3964928844694171, -0.3971541959441076, -0.3977876693661422, -0.3983949301454466, -0.3989774851656449, -0.39953673298155223, -0.40007397302030157, -0.4005904138991063, -0.401087180925213, -0.40156532291616287, -0.4020258183757086, -0.40246958107722364, -0.4028974651647417, -0.40331026979268714, -0.4037087433217401, -0.40409358718557087, -0.4044654593992192, -0.4048249777545685, -0.40517272278185246, -0.40550924040908143], [-1.010915256898457, -1.01180726795803, -1.0127844342799754, -1.0138552342755212, -1.0150288927043256, -1.016315411800683, -1.0177255968018173, -1.0192710721076104, -1.0209642879922747, -1.0228185132666745, -1.0248478138958212, -1.027067013003208, -1.0294916292975458, -1.0321377883466845, -1.0350221000276356, -1.0381614920570463, -1.0415729860497684, -1.0452733981357838, -1.0492789405990415, -1.0536046961131404, -1.0582639310414308, -1.0632672141605681, -1.068621312219225, -1.0743278506127574, -1.0803817603002486, -1.0867695862913926, -1.0934678054868883, -1.10044138628108, -1.1076428956091213, -1.1150124913900612, -0.18540106825251357, -0.1960644564258267, -0.20678026478176292, -0.21743532719538905, -0.2279202606477959, -0.23813534361979904, -0.24799523556509584, -0.2574320175073126, -0.2663963875675428, -0.2748571810650624, -0.28279961489245053, -0.2902227475142354, -0.2971366181133348, -0.30355942761823584, -0.309514998965458, -0.31503063870984604, -0.3201354342658398, -0.32485896412414306, -0.3292303678647954, -0.33327771138127815, -0.33702758327175175, -0.340504865278767, -0.3437326291208187, -0.3467321218092678, -0.34952281037717015, -0.3521224643822265, -0.35454726050410557, -0.35681189817377756, -0.3589297186402831, -0.3609128224384186, -0.3627721820659495, -0.36451774798131, -0.366158546942156, -0.367702772311457, -0.3691578663726567, -0.3705305949406643, -0.371827114712616, -0.3730530338820195, -0.37421346657277965, -0.37531308164943056, -0.37635614644318593, -0.3773465659029469, -0.3782879176413374, -0.3791834833100509, -0.3800362766960248, -0.38084906889377024, -0.3816244108715594, -0.3823646537157295, -0.3830719668077336, -0.38374835415866926, -0.3843956691030961, -0.38501562752839646, -0.38560981980007725, -0.3861797215236713, -0.3867267032587911, -0.3872520393125676, -0.3877569156935827, -0.3882424373212139, -0.3887096345680554, -0.38915946919935607, -0.3895928397757267, -0.39001058657045107, -0.3904134960468362, -0.3908023049475311, -0.39117770402430807, -0.39154034144857874, -0.3918908259360201, -0.3922297295982169, -0.3925575905701564, -0.3928749153963125, -0.39318218131014504], [-1.013871965870134, -1.015005362019803, -1.0162468151132131, -1.0176069669000576, -1.0190973528247795, -1.0207304230172483, -1.0225195528492819, -1.0244790335989684, -1.0266240423005506, -1.0289705847691728, -1.0315354041040408, -1.034335848542277, -1.0373896878394113, -1.040714866052845, -1.0443291753723472, -1.048249832627782, -1.05249293723735, -1.0570727875255201, -1.0620010351951699, -1.0672856611092918, -1.0729297723289726, -1.078930240455648, -1.0852762395952205, -1.091947790047719, -1.0989144707878182, -1.1061345221233374, -1.1135545954357973, -1.1211104014949775, -0.18292347963239308, -0.19318187104106954, -0.20346323941061684, -0.21366387090790084, -0.22368486076404892, -0.23343703216086809, -0.2428447398430862, -0.2518481976604079, -0.2604042561177238, -0.2684858109825079, -0.27608018873885243, -0.2831869125287696, -0.28981522178953867, -0.29598163603534644, -0.3017077537645001, -0.30701838651477686, -0.3119400582293679, -0.3164998539627746, -0.32072457637533347, -0.3246401580668241, -0.32827127716036486, -0.3316411283781022, -0.3347713090634201, -0.3376817873467992, -0.340390926858003, -0.3429155485913178, -0.3452710156107628, -0.3474713302839163, -0.34952923680497605, -0.35145632407154537, -0.35326312566422047, -0.3549592149126788, -0.35655329388368173, -0.3580532757389854, -0.3594663603124246, -0.36079910302788676, -0.36205747744580563, -0.3632469318271916, -0.3643724401537227, -0.36543854806053133, -0.366449414134145, -0.3674088470138308, -0.3683203387045495, -0.36918709448593034, -0.37001205976412876, -0.370797944187089, -0.3715472433121505, -0.37226225808241153, -0.3729451123486207, -0.3735977686422487, -0.3742220423860907, -0.374819614710006, -0.3753920440194527, -0.3759407764397551, -0.37646715527628416, -0.3769724295592525, -0.3774577618035124, -0.3779242350345591, -0.3783728591893656, -0.37880457689245617, -0.37922026876225345, -0.379620758212571, -0.3800068158335499, -0.3803791634025693, -0.38073847753662804, -0.3810853930369902, -0.3814205059513931, -0.3817443763767905, -0.3820575310393117, -0.382360465645192, -0.3826536470570616, -0.3829375152912924, -0.3832124853531873], [-1.0170966018439387, -1.0184952873602633, -1.020026902395923, -1.021704295582353, -1.0235413117916394, -1.0255527880606365, -1.0277545256644167, -1.0301632300536205, -1.032796411171116, -1.0356722347117895, -1.0388093123077837, -1.042226417314584, -1.0459421092364956, -1.049974248134113, -1.054339377875955, -1.0590519576155835, -1.0641234250909406, -1.0695610828112123, -1.0753668188007879, -1.081535698567766, -1.0880545044751884, -1.094900350536598, -1.102039546499686, -1.1094269345019718, -1.1170059355003765, -1.124709515763982, -1.1324621945377515, -0.18986645354194565, -0.1998498606332788, -0.20975090171543087, -0.21947625413141125, -0.2289418137222654, -0.23807613689872298, -0.24682254944732662, -0.25513986211946715, -0.2630018534548917, -0.27039582349371827, -0.2773205741625375, -0.28378414837115784, -0.2898015900304891, -0.2953929013413692, -0.3005812936342771, -0.3053917652051368, -0.3098499969422548, -0.3139815319107164, -0.31781119408129754, -0.3213626995178309, -0.32465841671628226, -0.32771923874069486, -0.3305645364573948, -0.33321216859722114, -0.33567853000461767, -0.33797862411846324, -0.3401261495117289, -0.3421335932203462, -0.34401232580171737, -0.34577269475927963, -0.34742411412417695, -0.3489751488976225, -0.3504335936432099, -0.35180654496483754, -0.35310046786797145, -0.3543212562050897, -0.3554742875124255, -0.35656447260828017, -0.35759630035829915, -0.358573878006645, -0.3595009674840668, -0.3603810180670344, -0.36121719573600686, -0.3620124095741417, -0.36276933551263113, -0.3634904376765604, -0.36417798759930875, -0.3648340815206552, -0.36546065597144306, -0.3660595018238624, -0.36663227697060563, -0.36718051777327076, -0.36770564941161155, -0.36820899524628814, -0.36869178529637736, -0.36915516392472014, -0.36960019681055556, -0.37002787728197006, -0.37043913207247314, -0.37083482655998523, -0.37121576953722624, -0.37158271756614525, -0.37193637894874954, -0.37227741734967523, -0.37260645511116763, -0.37292407630691926, -0.37323082951143505, -0.3735272303435302, -0.37381376382784737, -0.3740908865256145, -0.3743590285290743, -0.37461859528631436, -0.3748699692514599, -0.3751135114569806], [-1.0206577497155394, -1.022351123764441, -1.0242045353653175, -1.0262330251057357, -1.0284526604577842, -1.0308804824978388, -1.0335344105841386, -1.036433094485556, -1.0395957017909083, -1.043041625807163, -1.046790097017027, -1.0508596789670115, -1.0552676280239872, -1.0600290965879253, -1.0651561640219285, -1.0706566879538961, -1.0765329885282675, -1.0827804037884086, -1.08938579695986, -1.0963261439234273, -1.1035673810710804, -1.1110637381633595, -1.118757793865214, -1.1265814638604539, -1.1344580377529567, -0.18632324687965962, -0.19609348188024356, -0.20579119634929555, -0.21532593255587074, -0.22461561204513103, -0.23358989938050456, -0.2421923475225718, -0.2503812422068208, -0.25812926882790777, -0.26542226679776704, -0.2722573958301808, -0.2786410267572741, -0.28458661145612396, -0.2901127095317655, -0.29524127458284966, -0.2999962420153359, -0.304402417557462, -0.3084846396232166, -0.3122671759733535, -0.31577331157554767, -0.31902508659607065, -0.32204314838189063, -0.3248466872667315, -0.32745343200895505, -0.32987968606068563, -0.33214039042205457, -0.3342492025661734, -0.336218583824639, -0.3380598898895997, -0.3397834607484356, -0.3413987076834992, -0.3429141957808426, -0.34433772113154504, -0.3456763823215887, -0.34693664610567865, -0.3481244074190144, -0.34924504389379507, -0.3503034653388788, -0.35130415842666807, -0.3522512270201119, -0.35314842852237405, -0.3539992066090818, -0.35480672068421626, -0.35557387236938354, -0.35630332934673703, -0.3569975468142417, -0.357658786797618, -0.35828913554368214, -0.3588905191817098, -0.3594647178804813, -0.3600133785606161, -0.3605380264649831, -0.36104007550121864, -0.36152083770510046, -0.361981531773818, -0.36242329073145285, -0.36284716901450054, -0.3632541487601664, -0.36364514566374595, -0.3640210141843667, -0.36438255234989825, -0.36473050614534586, -0.3650655734810151, -0.36538840781637916, -0.3656996215148176, -0.36599978886727413, -0.3662894488948467, -0.3665691078744473, -0.3668392417191271, -0.36710029810088685, -0.36735269847177676, -0.3675968398090568, -0.36783309636554407, -0.36806182117727815, -0.36828334749471736, -0.3684979900976906], [-1.0246383478781915, -1.0266619765414866, -1.0288751469772777, -1.031294966063495, -1.0339394868484213, -1.0368275718062208, -1.0399786909907824, -1.043412639764064, -1.047149159940247, -1.0512074442181891, -1.0556055049386224, -1.0603593867372183, -1.0654822064653011, -1.0709830132126257, -1.0768654756632472, -1.0831264319897151, -1.0897543731656931, -1.0967279795262606, -1.1040148828692438, -1.111570870930585, -1.1193397768874966, -1.1272542736571047, -1.1352377166540677, -1.1432070396427818, -0.19231426268623864, -0.20186724864141325, -0.21127602477234575, -0.22045889518443573, -0.22934489460133278, -0.23787610786102675, -0.24600875685627344, -0.2537131298983901, -0.26097257682755526, -0.26778186733572085, -0.2741452141578229, -0.2800742176980364, -0.2855859196727124, -0.290701081667045, -0.29544274335414755, -0.29983507009909616, -0.30390247083559174, -0.3076689517205189, -0.31115766528878197, -0.31439061538604207, -0.31738848193479896, -0.3201705350317958, -0.3227546135604733, -0.3251571486878113, -0.32739321731644466, -0.32947661424215013, -0.33141993483982546, -0.33323466242367417, -0.33493125623958875, -0.3365192373664705, -0.33800727076236114, -0.3394032424491691, -0.3407143312469394, -0.34194707493562504, -0.34310743083914375, -0.34420083099008636, -0.34523223228838873, -0.3462061618279897, -0.34712675791600134, -0.3479978069953873, -0.34882277696921804, -0.3496048471851765, -0.35034693541697237, -0.35105172214612423, -0.3517216724233627, -0.35235905553848923, -0.35296596273912684, -0.35354432319379114, -0.3540959183816419, -0.35462239507667803, -0.3551252770676179, -0.3556059757479595, -0.35606579969260466, -0.3565059633190266, -0.3569275947606343, -0.3573317429531677, -0.3577193841077211, -0.3580914275884375, -0.3584487212490295, -0.35879205625824895, -0.3591221715802462, -0.35943975793270866, -0.3597454615504958, -0.36003988747492244, -0.3603236026797134, -0.36059713886357514, -0.36086099503259916, -0.3611156398591042, -0.3613615138768189, -0.36159903142367256, -0.36182858252374217, -0.3620505345440357, -0.362265233773428, -0.36247300680700434, -0.36267416192884383, -0.36286899026987385, -0.3630577669722044], [-1.0291359995059999, -1.0315319317077396, -1.0341492395407919, -1.037006782407083, -1.0401241164052593, -1.0435212315134628, -1.0472181944528742, -1.0512346777579005, -1.0555893561572667, -1.0602991505956005, -1.0653783034248434, -1.0708372749485697, -1.0766814659868977, -1.0829097921695698, -1.0895131704068675, -1.0964730210585465, -1.1037599403998186, -1.1113327463938703, -1.119138132228521, -1.127111158874495, -1.1351767587154988, -1.143252306702145, -0.18860802091357698, -0.1980500342780971, -0.20737082788521732, -0.2164883236849242, -0.22533003901539317, -0.23383564622496067, -0.24195836916215185, -0.24966523354848036, -0.25693634646903973, -0.2637634727255076, -0.2701481994415893, -0.2760999505819406, -0.2816340531073358, -0.28676998794390585, -0.2915298968439366, -0.29593736796046954, -0.3000164903419247, -0.3037911486362681, -0.3072845208010726, -0.31051874015225067, -0.31351468570422725, -0.31629186953403376, -0.3188683951724478, -0.321260966343047, -0.323484929873441, -0.3255543407559749, -0.3274820401934342, -0.32927974025670537, -0.3309581105324, -0.33252686365680617, -0.3339948376612405, -0.3353700738919798, -0.3366598897921875, -0.3378709462089482, -0.3390093092284623, -0.340080506623643, -0.34108957919093186, -0.3420411272975663, -0.3429393529341809, -0.3437880977109522, -0.3445908770693613, -0.3453509111534778, -0.3460711525184976, -0.346754311142476, -0.34740287688950744, -0.3480191397418295, -0.34860520801061057, -0.34916302475844674, -0.3496943825595764, -0.3502009368383554, -0.35068421791324766, -0.3511456418478538, -0.35158652026956716, -0.3520080692625953, -0.35241141739602, -0.35279761300091295, -0.3531676308012983, -0.353522377891462, -0.3538626992100582, -0.3541893824548339, -0.354503162635492, -0.3548047261587932, -0.3550947146100505, -0.3553737281136229, -0.3556423285414674, -0.35590104229659403, -0.35615036298450775, -0.35639075378263385, -0.35662264966984125, -0.3568464593975378, -0.35706256740188635, -0.357271335445283, -0.3574731042562185, -0.3576681949173022, -0.3578569102254363, -0.35803953591312876, -0.35821634178898876, -0.358387582779212, -0.3585534998895845], [-1.0342684961673463, -1.0370854097318762, -1.0401574254732004, -1.0435045433361907, -1.0471469683353298, -1.0511046722902897, -1.0553968270499574, -1.0600410913943534, -1.0650527352645334, -1.0704435898793534, -1.0762208246937455, -1.0823855701743312, -1.0889314344110588, -1.0958429998535912, -1.103094434114702, -1.110648396608699, -1.1184554609407407, -1.1264542830288278, -1.1345727089164512, -1.1427299259751855, -1.150839613716947, -0.19441302456316834, -0.2036654600483665, -0.21273970979819623, -0.22156147326719733, -0.23006760428938122, -0.2382078463735411, -0.24594544250375705, -0.2532567391544802, -0.2601300158734752, -0.2665638171947222, -0.27256505201934544, -0.2781470770402841, -0.28332791688634273, -0.2881287109888362, -0.2925724256801203, -0.29668283301160514, -0.30048373476283174, -0.30399839827078523, -0.30724916689336723, -0.31025720896872855, -0.31304237308554406, -0.3156231223522781, -0.31801652557379256, -0.3202382878392527, -0.32230280726319194, -0.32422324786035617, -0.3260116212398252, -0.3276788718846788, -0.3292349626226603, -0.33068895751038596, -0.3320491009086801, -0.33332289172154006, -0.33451715226637546, -0.33563809178476234, -0.33669136454007287, -0.33768212273751885, -0.338615064566234, -0.3394944776870439, -0.3403242785125826, -0.3411080476127957, -0.3418490616192216, -0.3425503219790258, -0.3432145807907254, -0.34384436406691066, -0.34444199265201547, -0.34500960108954004, -0.34554915455925084, -0.3460624641745973, -0.34655120072888224, -0.347016907127113, -0.347461009592994, -0.3478848277980582, -0.34828958399601007, -0.34867641130129456, -0.3490463611956862, -0.3494004103227901, -0.3497394666329434, -0.35006437497876775, -0.35037592220856695, -0.35067484180382635, -0.350961818038801, -0.35123748986803704, -0.3515024543978207, -0.35175727010071967, -0.3520024596999676, -0.3522385128713914, -0.3524658886915475, -0.35268501783322037, -0.35289630466865773, -0.35310012912453104, -0.35329684843588893, -0.3534867987131314, -0.3536702964290086, -0.35384763975180533, -0.3540191098063197, -0.35418497181287023, -0.35434547613212786, -0.35450085927092445, -0.35465134478155136, -0.3547971440909947], [-1.0401816572874125, -1.0434746343733998, -1.0470573088040318, -1.0509497658661395, -1.0551714783972201, -1.0597406409555923, -1.0646733486509525, -1.0699826083781652, -1.075677181172356, -1.0817602682998775, -1.0882280789970977, -1.0950683503334169, -1.1022589320538962, -1.109766595368285, -1.1175462648328285, -1.1255408932256081, -1.1336821837303965, -1.1418922961907398, -1.1500865551871833, -0.19104340320370738, -0.200234112332069, -0.20927316496387505, -0.21808456991916358, -0.22660237778642411, -0.23477274929747693, -0.242554938861403, -0.2499212517525784, -0.2568561619021743, -0.26335484492110695, -0.26942138978387575, -0.27506691821620066, -0.2803077838510042, -0.2851639616182382, -0.2896576835837479, -0.2938123361096885, -0.29765160570882543, -0.301198845275799, -0.30447662577740786, -0.30750643757435725, -0.31030850845155555, -0.3129017096780089, -0.31530352650094073, -0.317530074147399, -0.31959614463643504, -0.321515273372885, -0.3232998171922219, -0.3249610380272756, -0.326509187979827, -0.32795359284969194, -0.3293027324772879, -0.33056431651845486, -0.3317453551851415, -0.332852224579387, -0.33389072669648456, -0.33486614415815197, -0.3357832899916886, -0.3366465526986602, -0.3374599370357103, -0.33822710080293916, -0.3389513879387849, -0.33963585843189037, -0.3402833151083158, -0.34089632785011403, -0.3414772552853762, -0.34202826437242706, -0.3425513479632265, -0.34304834068245427, -0.34352093317674814, -0.34397068498486405, -0.34439903612989653, -0.344807317598832, -0.34519676080119055, -0.34556850609711987, -0.34592361056794374, -0.3462630549726775, -0.3465877501532937, -0.346898542744114, -0.3471962204223864, -0.34748151665849747, -0.34775511504750156, -0.3480176532167292, -0.34826972644255605, -0.34851189090035106, -0.3487446666841265, -0.348968540479202, -0.3491839681107187, -0.3493913768160226, -0.3495911673294714, -0.3497837157962529, -0.3499693755554887, -0.3501484787621614, -0.35032133784972075, -0.35048824691585523, -0.35064948299233123, -0.35080530719216085, -0.35095596581284383, -0.3511016912723548, -0.35124270307993655, -0.35137920865043526, -0.35151140411472426, -0.3516394750015692], [-1.0470508820762667, -1.0508796940304634, -1.0550316947972505, -1.0595253853853812, -1.064377430816517, -1.0696017347329452, -1.0752083505562489, -1.0812022395528196, -1.0875819037453773, -1.0943379516992096, -1.1014516913549066, -1.1088938856252106, -1.1166238477068013, -1.124589078981618, -1.132725653103659, -1.1409595026575126, -1.149208673415206, -1.1573864733247134, -0.1971596588003841, -0.20616133390070246, -0.21496092821391954, -0.22349002549055186, -0.2316914161569521, -0.23952044287481655, -0.2469453221282798, -0.2539465772890743, -0.2605158070171605, -0.26665404298516293, -0.27236993329932346, -0.2776779407861909, -0.2825966869570422, -0.2871475168145601, -0.2913533146027376, -0.2952375685271562, -0.29882366275287, -0.30213436504531543, -0.30519147532491786, -0.30801560181507526, -0.31062603496381413, -0.31304069407919854, -0.31527612619942147, -0.3173475411201103, -0.3192688703241977, -0.3210528403541133, -0.32271105420004176, -0.3242540755527834, -0.3256915127894864, -0.3270321003247503, -0.328283776056324, -0.3294537538586475, -0.330548590926405, -0.33157424973544636, -0.3325361546960508, -0.3334392437795728, -0.3342880153428247, -0.33508657045444323, -0.33583865117215694, -0.33654767500690497, -0.3372167659619407, -0.33784878249381123, -0.33844634263009965, -0.3390118465729124, -0.3395474970443395, -0.3400553175382335, -0.3405371688095329, -0.34099476367115145, -0.34142968033957644, -0.3418433744606304, -0.34223718995730934, -0.3426123688183651, -0.3429700599431271, -0.3433113271239243, -0.3436371562947187, -0.34394846208206076, -0.34424609371802717, -0.3445308404524461, -0.34480343642724165, -0.3450645651348019, -0.3453148634440133, -0.3455549252851462, -0.3457853050222255, -0.34600652049442715, -0.3462190558076479, -0.34642336390527007, -0.3466198688902189, -0.34680896816393414, -0.3469910343980125, -0.3471664173044715, -0.3473354453100086, -0.347498427055136, -0.347655652806246, -0.3478073957030041, -0.3479539129715299, -0.3480954469927511, -0.3482322263253863, -0.3483644665979142, -0.348492371406234, -0.3486161330665105, -0.3487359333753801, -0.3488519442732496, -0.3489643284725297], [-1.0550898038788397, -1.0595153936684518, -1.0642932279539679, -1.0694377793321408, -1.0749600223628946, -1.0808662645226867, -1.0871568540660945, -1.0938248087164162, -1.1008544446831365, -1.1082201210505325, -1.11588525349487, -1.123801780523145, -1.1319102746894352, -1.1401408643009603, -1.14841506202184, -1.1566484804940877, -1.1647542776361135, -0.20349929536172695, -0.2122766858620544, -0.22080701294250105, -0.22903018174805112, -0.23689796842370114, -0.24437469488739438, -0.2514369895082247, -0.25807281850027053, -0.26428002379418913, -0.2700646037341521, -0.2754389383041804, -0.28042010805292605, -0.28502840087680426, -0.289286053152118, -0.2932162354871224, -0.2968422695747215, -0.3001870491248262, -0.3032726322042443, -0.3061199718723735, -0.30874875458606965, -0.3111773199923995, -0.3134226401805691, -0.3155003409336352, -0.31742475133898296, -0.31920897144907556, -0.32086495033286155, -0.3224035689896212, -0.3238347242258719, -0.3251674108552898, -0.3264098004332041, -0.32756931554076374, -0.32865269899681593, -0.3296660777628624, -0.33061502155345934, -0.33150459629635165, -0.33233941274247414, -0.33312367041861535, -0.33386119742732845, -0.33455548624652565, -0.33520972608199173, -0.3358268318732449, -0.33640947047663516, -0.33696008414977996, -0.3374809116866295, -0.3379740074180049, -0.3384412583081442, -0.3388843993131694, -0.33930502724361133, -0.3397046132118575, -0.340084513877688, -0.3404459815828922, -0.34079017348543417, -0.34111815982835836, -0.3414309314134911, -0.34172940634323723, -0.3420144361536046, -0.3422868113516522, -0.34254726645775335, -0.3427964845583489, -0.3430351014716386, -0.34326370951935203, -0.34348286096717473, -0.3436930711537869, -0.34389482136457517, -0.34408856142021094, -0.34427471207848015, -0.34445366720979465, -0.34462579579387764, -0.34479144374946813, -0.3449509356063807, -0.34510457606873857, -0.34525265138897154, -0.3453954307153353, -0.3455331672426176, -0.34566609934779535, -0.3457944515971896, -0.3459184356661176, -0.34603825122272625, -0.34615408672634373, -0.3462661201506769, -0.34637451968344024, -0.3464794443364596, -0.3465810445642319, -0.3466794627757288], [-1.0645619599854967, -1.0696400028383302, -1.0750897629285632, -1.0809184048039633, -1.0871275750963818, -1.0937121072639222, -1.1006587102446055, -1.1079447388396702, -1.1155371783683456, -1.1233920045711407, -1.1314540954487384, -1.139657858928338, -1.1479286877813522, -1.1561852642011772, -1.1643426121801248, -0.2014189388466967, -0.21015558515269817, -0.2186679672050893, -0.2268938343177318, -0.23478200686262696, -0.24229336684381053, -0.24940093746452519, -0.25608919170459643, -0.26235279860419425, -0.2681950350636626, -0.27362607063910005, -0.2786612888486957, -0.28331975660276143, -0.287622904563694, -0.29159344214373206, -0.2952545030777287, -0.2986290005600232, -0.301739162438011, -0.3046062144246733, -0.30725018068670096, -0.30968977443049894, -0.3119423553822678, -0.3140239353338856, -0.3159492169018421, -0.3177316540663746, -0.31938352593898856, -0.32091601746880727, -0.32233930260267485, -0.3236626267916982, -0.3248943867551972, -0.3260422061917545, -0.32711300669093646, -0.32811307341800955, -0.32904811558603697, -0.32992332169486716, -0.33074340979213446, -0.33151267309876076, -0.332235021214462, -0.33291401733688275, -0.3335529117654268, -0.3341546720928612, -0.3347220103383819, -0.33525740733125886, -0.3357631346533516, -0.3362412743398906, -0.3366937365980398, -0.3371222757383272, -0.3375285045058227, -0.337913906980571, -0.3382798501998856, -0.33862759462556014, -0.33895830357312207, -0.3392730517542617, -0.3395728329735199, -0.3398585670621266, -0.34013110620649556, -0.3403912406248999, -0.3406397037489839, -0.3408771769093768, -0.3411042935851434, -0.3413216432814288, -0.34152977504162507, -0.3417292006613053, -0.34192039758885073, -0.3421038116132813, -0.3422798592722067, -0.3424489300873539, -0.3426113885989359, -0.34276757620859755, -0.34291781289710244, -0.34306239878815603, -0.34320161557549156, -0.34333572783627275, -0.3434649842455002, -0.34358961870163895, -0.3437098513292476, -0.34382588944048464, -0.34393792840309345, -0.3440461524438909, -0.34415073538774976, -0.34425184134613573, -0.344349625356859, -0.34444423396447377, -0.34453580578219345, -0.3446244719598077, -0.34471035669984573], [-1.075780267224001, -1.081549159578966, -1.0876923484130607, -1.0942057868566053, -1.1010778359327311, -1.108288094683953, -1.1158064036230684, -1.1235921620432059, -1.1315941158407128, -1.1397507672631981, -1.1479915248197408, -1.1562386388703096, -1.1644098672005825, -1.17242169661192, -0.20875715043705156, -0.21722316475370462, -0.22542254567284914, -0.23330201421476104, -0.24081972694635212, -0.24794564131282115, -0.2546610969228347, -0.26095778736407027, -0.2668363328045835, -0.2723046584961857, -0.27737635103600766, -0.2820691179272359, -0.2864034282676684, -0.29040137180978576, -0.29408574266707177, -0.2974793340380266, -0.3006044185800967, -0.3034823846956307, -0.30613349856794514, -0.3085767642442647, -0.31082985777318584, -0.3129091154678214, -0.31482956031619835, -0.31660495409862577, -0.31824786571683816, -0.31976974874443087, -0.3211810230657335, -0.32249115704997067, -0.32370874778647263, -0.3248415977968371, -0.3258967872829892, -0.32688074135122847, -0.3277992920166035, -0.3286577350820714, -0.32946088191720335, -0.3302131065463101, -0.3309183882099518, -0.33158034982601237, -0.3322022926848973, -0.3327872276145669, -0.33333790308833144, -0.3338568304348186, -0.3343463065191621, -0.33480843410244887, -0.335245140157749, -0.3356581923185509, -0.33604921365664, -0.3364196959968915, -0.33677101189303116, -0.3371044253920168, -0.3374211017596913, -0.3377221162437962, -0.33800846198196055, -0.33828105713094203, -0.33854075133317707, -0.338788331552891, -0.3390245273680961, -0.33925001576099945, -0.3394654254643683, -0.33967134092183926, -0.33986830585022787, -0.3400568265269719, -0.34023737475850524, -0.34041039056978306, -0.3405762846911706, -0.3407354408053287, -0.3408882176038368, -0.3410349506799335, -0.3411759542416135, -0.34131152269933906, -0.3414419321011266, -0.34156744147400175, -0.34168829404425693, -0.341804718342825, -0.34191692925401185, -0.3420251289553242, -0.34212950779669526, -0.34223024510658107, -0.3423275099252585, -0.3424214617243386, -0.3425122509943783, -0.3426000198771746, -0.3426849026830219, -0.3427670264041467, -0.3428465111752601, -0.3429234707162827, -0.3429980127259107], [-1.0891129558623476, -1.0955747764326667, -1.1023873746650743, -1.1095317106534033, -1.1169796197234128, -1.1246931483415388, -1.1326242912014983, -1.1407152636458733, -1.1488994210540113, -1.1571028822083527, -1.1652468313435342, -1.1732503737440467, -0.20830177089609236, -0.2166816940114913, -0.22481315060982965, -0.23264186065209103, -0.24012424087271356, -0.2472279959401824, -0.2539319452454336, -0.26022522130163495, -0.26610602433372677, -0.271580126777895, -0.2766593001920299, -0.28135979852776316, -0.2857009876340655, -0.2897041705280472, -0.29339162543072916, -0.2967858508190382, -0.299908997795729, -0.3027824631093381, -0.30542661425183226, -0.30786061929717334, -0.31010235714557055, -0.3121683874839327, -0.31407396369394647, -0.3158330753050258, -0.31745850971762835, -0.3189619255083649, -0.3203539316153865, -0.3216441683068396, -0.32284138716576294, -0.3239535281899535, -0.32498779280899015, -0.32595071217528115, -0.326848210357749, -0.3276856624411728, -0.3284679475815615, -0.32919949725597775, -0.3298843389923327, -0.3305261358797047, -0.33112822221229266, -0.3316936355777642, -0.3322251457253813, -0.33272528050936145, -0.3331963492087233, -0.333640463447729, -0.3340595560045898, -0.3344553977098528, -0.3348296126205632, -0.3351836916538886, -0.3355190048633858, -0.33583681248515873, -0.336138274860005, -0.3364244614076277, -0.33669635869105363, -0.33695487771002064, -0.3372008604824259, -0.33743508599215843, -0.3376582755704014, -0.33787109777155067, -0.33807417278547547, -0.3382680764517012, -0.3384533438802819, -0.3386304727736906, -0.33879992642047085, -0.33896213644171524, -0.33911750526731765, -0.33926640843059275, -0.3394091966229489, -0.3395461976031591, -0.3396777179260724, -0.3398040445263675, -0.33992544617613873, -0.3400421748105522, -0.3401544667585412, -0.3402625438535338, -0.34036661447423455, -0.3404668744875252, -0.340563508121555, -0.34065668877275, -0.3407465797434881, -0.3408333349332011, -0.34091709945828796, -0.3409980102424939, -0.3410761965617404, -0.3411517805281079, -0.34122487757070274, -0.3412955968488198, -0.34136404165833056, -0.34143030979651456, -0.34149449390593745], [-1.1049866402136672, -1.1120790676940864, -1.1194631090936085, -1.1271025613821308, -1.1349519334301732, -1.14295666042835, -1.151053869913369, -1.1591737550371128, -1.1672415473238864, -1.175180000223147, -1.182912211965082, -0.21734730750192455, -0.2253522717295482, -0.233070323668656, -0.24045742146141436, -0.2474801368367956, -0.25411567436862015, -0.26035127750617093, -0.26618317379772805, -0.2716152326153285, -0.27665749944745954, -0.2813247417673672, -0.28563510342765497, -0.2896089266930417, -0.2932677685463503, -0.29663361397828325, -0.29972827269780566, -0.302572937016226, -0.3051878748590511, -0.30759223192761453, -0.3098039189806272, -0.3118395635252824, -0.3137145084966342, -0.3154428440762693, -0.31703746168751223, -0.31851012186921324, -0.3198715298240593, -0.32113141415641877, -0.3222986055974175, -0.3233811135996234, -0.3243861993556365, -0.3253204444209139, -0.3261898144873676, -0.3269997181648385, -0.3277550607897517, -0.3284602934567289, -0.32911945748976024, -0.3297362246831099, -0.3303139336211629, -0.3308556223718746, -0.3313640579258319, -0.33184176264438037, -0.33229103802138127, -0.332713985999586, -0.33311252815433434, -0.33348842285526104, -0.33384328073288216, -0.33417857853551425, -0.33449567160473137, -0.3347958050758315, -0.33508012397138387, -0.3353496822685962, -0.33560545108844053, -0.3358483260564249, -0.3360791339707525, -0.33629863879631117, -0.33650754710184927, -0.33670651297207854, -0.33689614244891075, -0.33707699756413234, -0.33724959999585025, -0.3374144343717589, -0.337571951305911, -0.3377225701149378, -0.3378666813308584, -0.3380046489621762, -0.33813681257317185, -0.33826348916621995, -0.3383849749142023, -0.3385015467429078, -0.3386134637661371, -0.3387209686154762, -0.3388242886544539, -0.3389236370811126, -0.339019213959034, -0.33911120714999754, -0.3391997931826012, -0.33928513803444105, -0.33936739787588976, -0.3394467197374098, -0.33952324213309737, -0.33959709563123397, -0.33966840339354576, -0.3397372816546387, -0.3398038401809451, -0.33986818267610985, -0.3399304072114866, -0.3399906065364249, -0.3400488684421923, -0.34010527606111296, -0.34015990816299535], [-1.1238551515159685, -1.1314130250121863, -1.1391617030000916, -1.1470493923995377, -1.1550168876715006, -1.1629987514654871, -1.170924989906851, -1.1787231606696729, -1.1863207843611079, -0.2196493491598197, -0.22744376831748525, -0.23496540273091782, -0.24217133368969002, -0.24902843411188869, -0.25551350164227316, -0.2616128322484492, -0.2673213501760898, -0.27264143877427927, -0.2775816181215376, -0.28215519660251687, -0.2863789935952923, -0.290272197502663, -0.2938553932974628, -0.29714976980752184, -0.3001765000437402, -0.30295627746270526, -0.3055089859034297, -0.30785347955978537, -0.31000745030870647, -0.3119873623626894, -0.3138084368050613, -0.3154846721163409, -0.3170288893329243, -0.318452793185493, -0.3197670426342576, -0.3209813259577423, -0.3221044369146213, -0.3231443495689703, -0.3241082901751646, -0.3250028050962186, -0.3258338242121184, -0.3266067195368585, -0.3273263590428215, -0.3279971557830734, -0.3286231125222372, -0.32920786216371667, -0.3297547042555955, -0.3302666378944288, -0.3307463913362021, -0.331196448609667, -0.33161907342589103, -0.33201633063310254, -0.33239010547429615, -0.332742120873057, -0.33307395295175013, -0.33338704494237703, -0.3336827197061716, -0.3339621909568997, -0.33422657336731376, -0.33447689165316064, -0.33471408874628494, -0.3349390331622253, -0.3351525256368646, -0.335355305117492, -0.33554805416702393, -0.335731403851657, -0.335905938157012, -0.3360721979944401, -0.3362306848116532, -0.3363818638926048, -0.3365261673310904, -0.3366639967358438, -0.33679572570607874, -0.3369217020569444, -0.3370422498727379, -0.33715767136069275, -0.33726824855219917, -0.3373742448503272, -0.33747590644861347, -0.33757346362551033, -0.33766713193418596, -0.33775711328519264, -0.33784359695016164, -0.337926760468072, -0.3380067704947045, -0.3380837835704398, -0.3381579468356328, -0.3382293986786671, -0.3382982693455645, -0.33836468149329235, -0.33842875070479295, -0.3384905859626137, -0.3385502900863777, -0.33860796013848216, -0.33866368780103784, -0.3387175597232037, -0.3387696578376378, -0.3388200596701445, -0.3388688386062988, -0.33891606415490116, -0.3389618021847127], [-1.1461581583307243, -1.1538704383102676, -1.1616352331995152, -1.169392169530063, -1.1770771564671385, -1.1846241007340943, -1.191966853264116, -1.1990412591219588, -0.23168034605054544, -0.23887932419965097, -0.2457785161582855, -0.2523468284461181, -0.2585621432818961, -0.264411000528721, -0.2698878923228172, -0.2749942788291868, -0.2797374431854287, -0.2841292951114447, -0.2881852121331363, -0.2919229817910036, -0.29536188270733277, -0.29852192074360673, -0.3014232200050522, -0.30408555749697896, -0.30652802396152623, -0.3087687908381973, -0.31082496323752196, -0.31271250031876363, -0.31444618674611746, -0.31603964164547094, -0.3175053538917858, -0.31885473494839545, -0.3200981826383753, -0.32124515073631343, -0.3223042207324518, -0.32328317310208377, -0.3241890563831298, -0.3250282529040547, -0.325806540373744, -0.32652914908913644, -0.3272008146169654, -0.32782582597240406, -0.3284080694924292, -0.32895106860606305, -0.3294580198143784, -0.32993182510568175, -0.3303751211797099, -0.3307903056792725, -0.3311795607823953, -0.33154487436055646, -0.33188805897304263, -0.33221076889475043, -0.33251451539318566, -0.332800680441494, -0.33307052901948, -0.33332522014750765, -0.33356581681579556, -0.33379329489217824, -0.33400855113834993, -0.33421241042372785, -0.33440563221635955, -0.33458891644027133, -0.33476290874969195, -0.33492820529891176, -0.3350853570395351, -0.3352348736173525, -0.3353772268954671, -0.3355128541340022, -0.3356421608938831, -0.335765523652757, -0.3358832921897523, -0.335995791748271, -0.33610332501110207, -0.336206173891469, -0.3363046011649189, -0.33639885196551234, -0.3364891551459763, -0.33657572451572904, -0.3366587599875146, -0.3367384486122518, -0.33681496553524326, -0.33688847486858364, -0.336959130495913, -0.33702707680777166, -0.33709244937811533, -0.33715537558817843, -0.3372159751991326, -0.33727436087931295, -0.33733063869749813, -0.3373849085536058, -0.3374372646273507, -0.33748779571738297, -0.33753658563364297, -0.3375837135040065, -0.33762925408438704, -0.3376732780428, -0.337715852212348, -0.33775703983872063, -0.3377969008048396, -0.3378354918373887, -0.33787286670386507], [-1.1722493158861411, -1.1796254057067195, -1.1868998635996704, -1.1940152374527102, -1.2009142524505947, -1.20754128400538, -1.2138437985767006, -0.24563864927045742, -0.25204231979591896, -0.25813835379343786, -0.26390738023782134, -0.2693375145500809, -0.2744237875959108, -0.27916735110739666, -0.2835745410136319, -0.2876558807243761, -0.2914250961537128, -0.294898197688358, -0.29809266583230354, -0.3010267598781873, -0.30371895484119094, -0.3061875014640165, -0.3084500975414386, -0.31052365527953185, -0.3124241484008081, -0.3141665230455928, -0.3157646582467386, -0.31723136344490754, -0.3185784027997336, -0.3198165379020459, -0.32095558239919697, -0.3220044635606705, -0.3229712869861281, -0.32386340181941975, -0.3246874645944722, -0.32544950041583576, -0.3261549607051748, -0.32680877706459555, -0.32741541103616356, -0.32797889978892414, -0.3285028977987139, -0.32899071471422303, -0.32944534962729577, -0.32986952201951425, -0.33026569964360775, -0.330636123601316, -0.3309828308637357, -0.3313076744871779, -0.33161234175747367, -0.33189837044084314, -0.33216716337115315, -0.332420001523424, -0.3326580557355854, -0.3328823972253119, -0.33309400703203806, -0.3332937844825814, -0.33348255481508815, -0.3336610760090295, -0.33383004495192736, -0.3339901029779462, -0.3341418408553487, -0.334285803290836, -0.3344224929904982, -0.33455237432793794, -0.33467587665597875, -0.33479339730884305, -0.33490530431446075, -0.3350119388546773, -0.335113617499772, -0.33521063423126307, -0.33530326228499163, -0.3353917558211421, -0.33547635145187726, -0.3355572696285911, -0.33563471590743177, -0.3357088820999401, -0.3357799473354319, -0.33584807902036573, -0.335913433723821, -0.3359761579812215, -0.3360363890386573, -0.3360942555301065, -0.3361498781051644, -0.3362033699928979, -0.3362548375358152, -0.33630438067576307, -0.33635209339142236, -0.33639806411946793, -0.33644237612538674, -0.3364851078603124, -0.33652633328036785, -0.33656612214514325, -0.3366045402956246, -0.33664164991205325, -0.3366775097450301, -0.33671217534118725, -0.33674569924184894, -0.33677813117662936, -0.3368095182358708, -0.3368399050340187, -0.33686933386215046], [-1.2022476060770764, -1.2086200857151859, -1.2147617598544294, -1.220628637199983, -1.2261787328273108, -0.25645831133977737, -0.2620783076429163, -0.26742552981774637, -0.2724848279864638, -0.2772470376091043, -0.28170851028614763, -0.2858705080370818, -0.28973849990788736, -0.29332140807453655, -0.29663085017864077, -0.29968041795292777, -0.30248502216615947, -0.30506032265369143, -0.30742225222213193, -0.3095866345609366, -0.31156889061236015, -0.3133838237489144, -0.3150454724358376, -0.31656701851366975, -0.3179607398019719, -0.3192379968111325, -0.3204092448899374, -0.3214840643466701, -0.322471202844266, -0.32337862536320117, -0.3242135682074867, -0.32498259451866573, -0.3256916492988218, -0.32634611280701975, -0.32695085124609946, -0.3275102644566381, -0.3280283301442779, -0.3285086446969281, -0.32895446048836163, -0.3293687199134361, -0.3297540862337911, -0.33011297146687113, -0.33044756155494426, -0.3307598390118791, -0.3310516032776043, -0.331324488993225, -0.3315799823946577, -0.3318194360105693, -0.3320440818338959, -0.3322550431332125, -0.3324533450223832, -0.33263992396210895, -0.3328156362425254, -0.33298126563391506, -0.33313753022325443, -0.33328508855844063, -0.33342454518299647, -0.3335564555973498, -0.33368133073168593, -0.33379964096864967, -0.3339118197730535, -0.3340182669634082, -0.33411935166421003, -0.33421541497494545, -0.33430677238231965, -0.3343937159434738, -0.33447651626601527, -0.33455542429830487, -0.33463067295773996, -0.3347024786074613, -0.3347710424010941, -0.3348365515053544, -0.33489918020952203, -0.3349590909418083, -0.33501643519679547, -0.3350713543746444, -0.33512398055770376, -0.33517443721414253, -0.33522283984295953, -0.3352692965698125, -0.3353139086829273, -0.3353567711374481, -0.3353979730088703, -0.3354375979138595, -0.3354757243969182, -0.3355124262857174, -0.3355477730184049, -0.3355818299471629, -0.33561465861431117, -0.33564631700868475, -0.3356768598102846, -0.335706338601792, -0.33573480207413553, -0.33576229621666087, -0.3357888644906204, -0.33581454798888544, -0.33583938558911797, -0.3358634140894772, -0.3358866683402688, -0.3359091813646238, -0.33593098446810643], [-1.2358876402633001, -1.2404850558072127, -1.244793656681761, -1.2487845864794842, -0.27749762315315607, -0.28168199688606776, -0.2856410559391449, -0.28936873551220543, -0.29286281812477455, -0.2961245077885515, -0.29915796796099414, -0.3019698341863126, -0.30456871965773047, -0.30696473399689594, -0.3091690337232116, -0.3111934186431533, -0.3130499832839604, -0.3147508272700641, -0.3163078242832249, -0.31773244588960736, -0.31903563441253624, -0.3202277178895514, -0.3213183598646765, -0.32231653700974405, -0.32323053823033376, -0.32406797972094736, -0.32483583135125826, -0.32554045058740755, -0.3261876210152437, -0.326782593172144, -0.3273301259399304, -0.3278345273494523, -0.32829969389963054, -0.3287291478030525, -0.32912607196790233, -0.32949334231271266, -0.3298335576071807, -0.3301490666852942, -0.3304419933306768, -0.3307142586998246, -0.3309676016786156, -0.3312035972170584, -0.3314236728064195, -0.3316291233066835, -0.3318211242426443, -0.3320007437233379, -0.33216895313800165, -0.3323266367204276, -0.3324746001391752, -0.33261357817205806, -0.33274424159789007, -0.3328672033708031, -0.33298302414345216, -0.33309221724167415, -0.3331952531208664, -0.33329256335897384, -0.3333845442585499, -0.33347156008502665, -0.33355394597135657, -0.33363201054499214, -0.3337060382884012, -0.3337762916727307, -0.3338430130894743, -0.3339064265777445, -0.33396673941307853, -0.3340241435202138, -0.33407881677182516, -0.33413092416087764, -0.33418061885451067, -0.3342280431691371, -0.3342733294421727, -0.3343166008358871, -0.33435797206154305, -0.3343975500451535, -0.33443543453081404, -0.33447171863878467, -0.3345064893635552, -0.3345398280412226, -0.3345718107719762, -0.33460250880580134, -0.3346319889020677, -0.3346603136511668, -0.33468754177845383, -0.3347137284169541, -0.33473892536326133, -0.33476318130977845, -0.3347865420574827, -0.33480905072018885, -0.334830747900412, -0.33485167186500675, -0.3348718586954291, -0.33489134243698615, -0.3349101552267193, -0.3349283274248904, -0.33494588772276046, -0.3349628632517643, -0.3349792796828872, -0.3349951613155362, -0.33501053116623325, -0.3350254110442137, -0.33503982162931933], [-1.2724086462312663, -1.2745098690576846, -1.2763556197306372, -1.277922094373121, -1.2791836301667878, -0.30739537811071926, -0.30944050794692757, -0.31135352394474936, -0.31313631577298295, -0.3147921240024516, -0.31632530541240556, -0.31774110126817945, -0.31904541388543706, -0.32024459770486047, -0.32134527056833306, -0.32235414919723127, -0.32327791111186954, -0.32412308332567363, -0.32489595667000515, -0.325602523464827, -0.3262484356247022, -0.32683897993504374, -0.32737906730202226, -0.3278732329278462, -0.32832564472341375, -0.3287401176413738, -0.32912013201961443, -0.3294688543976001, -0.3297891596064382, -0.3300836532328937, -0.3303546937817039, -0.3306044140981754, -0.3308347416711541, -0.33104741778721447, -0.33124401519689073, -0.3314259544302409, -0.33159451885850544, -0.331750868188351, -0.3318960509319133, -0.3320310155219275, -0.3321566204242501, -0.33227364320773844, -0.33238278870420856, -0.33248469632697564, -0.33257994663116364, -0.3326690672081334, -0.33275253795158477, -0.33283079576290575, -0.33290423880820796, -0.33297323027640147, -0.3330381017882438, -0.33309915643123134, -0.33315667148592354, -0.3332109008781998, -0.3332620773614181, -0.3333104145017316, -0.3333561084445549, -0.33339933950924916, -0.3334402736243831, -0.3334790636222422, -0.3335158504013087, -0.3335507639817088, -0.3335839244529133, -0.333615442835022, -0.33364542184916957, -0.3336739566316105, -0.33370113536059165, -0.3337270398405643, -0.33375174602543467, -0.3337753244977968, -0.3337978408990736, -0.3338193563253462, -0.3338399276898478, -0.3338596080481544, -0.33387844689892887, -0.3338964904576649, -0.3339137819046307, -0.3339303616155327, -0.3339462673705711, -0.33396153454715716, -0.3339761962933814, -0.3339902836917794, -0.3340038259075335, -0.33401685032384876, -0.3340293826698115, -0.3340414471329929, -0.33405306646798394, -0.33406426209385387, -0.33407505418708894, -0.33408546176031706, -0.3340955027448764, -0.334105194059088, -0.3341145516760591, -0.3341235906842961, -0.33413232534585546, -0.3341407691485543, -0.33414893485034725, -0.3341568345337791, -0.3341644796407195, -0.3341718810142922, -0.33417904893597594], [0.6438457306138368, 0.6429781185820325, 0.6419439226019357, 0.640709491467593, 0.639235815792297, 0.6374786784794786, 0.6353893332111404, -0.33333443220913495, -0.3333343424820754, -0.33333425928240956, -0.33333418235993406, -0.33333411141615343, -0.3333340461281402, -0.33333398615768317, -0.3333339311544705, -0.3333338807715087, -0.3333338346626, -0.33333379249442885, -0.3333337539465653, -0.3333337187153411, -0.3333336865145142, -0.33333365708045903, -0.33333363016357254, -0.3333336055372982, -0.333333582993145, -0.3333335623402931, -0.33333354340440025, -0.3333335260281949, -0.3333335100671597, -0.3333334953921039, -0.3333334818851199, -0.33333346944022324, -0.3333334579611318, -0.33333344736146486, -0.3333334375624659, -0.3333334284936065, -0.333333420091094, -0.33333341229674573, -0.3333334050586636, -0.33333339832988074, -0.33333339206722457, -0.3333333862321979, -0.3333333807897034, -0.33333337570785915, -0.33333337095775306, -0.3333333665127647, -0.3333333623500181, -0.3333333584467226, -0.3333333547835444, -0.3333333513417571, -0.3333333481055014, -0.3333333450604137, -0.3333333421910396, -0.3333333394855238, -0.33333333693269296, -0.33333333452111447, -0.33333333224141626, -0.3333333300844785, -0.3333333280419062, -0.33333332610646593, -0.3333333242712122, -0.3333333225285493, -0.3333333208738978, -0.3333333193009018, -0.3333333178050104, -0.3333333163809975, -0.3333333150246496, -0.33333331373211905, -0.33333331249891174, -0.3333333113222672, -0.333333310198622, -0.3333333091245372, -0.3333333080981902, -0.33333330711589326, -0.3333333061758097, -0.33333330527497296, -0.33333330441199394, -0.33333330358448165, -0.3333333027906491, -0.33333330202877676, -0.3333333012968325, -0.3333333005936048, -0.33333329991774363, -0.3333332992676752, -0.33333329864210626, -0.33333329803982537, -0.3333332974601291, -0.3333332969009781, -0.33333329636277753, -0.33333329584274196, -0.33333329534179157, -0.33333329485843777, -0.3333332943911209, -0.3333332939399156, -0.3333332935038307, -0.333333293082525, -0.33333329267493284, -0.33333329228044306, -0.33333329189868977, -0.33333329152963387, -0.333333291172039], [0.6057438577088341, 0.6078449411400371, 0.609690555929479, 0.611256898232039, -0.3614474362640685, -0.3592699953256897, -0.3572249655352593, -0.35531204354602863, -0.3535293396722956, -0.35187361341496626, -0.35034050813067097, -0.34892478274867855, -0.3476205352008108, -0.3464214113132229, -0.34532079354150724, -0.34431196547384246, -0.34338824990391714, -0.3425431201281093, -0.34177028561914824, -0.3410637543450932, -0.3404178746716511, -0.33982736007153846, -0.33928729988357276, -0.3387931591308728, -0.3383407701088501, -0.3379263180556684, -0.33754632280842145, -0.33719761798584, -0.3368773288999378, -0.33658285009861544, -0.33631182319038544, -0.33606211544933373, -0.33583179946218067, -0.33561913404508914, -0.33542254653836423, -0.3352406164480506, -0.3350720605065973, -0.33491571903499917, -0.33477054358906955, -0.334635585788309, -0.33450998720353553, -0.3343929703029538, -0.3342838302936002, -0.33418192779491207, -0.3340866822775226, -0.33399756617779275, -0.33391409963159546, -0.3338358457503041, -0.33376240639432453, -0.3336934183889788, -0.3336285501395544, -0.33356749856108436, -0.3335099863951214, -0.33345575972881036, -0.3334045858149359, -0.3333562511042558, -0.33331055945565424, -0.3332673305596998, -0.33322639849915703, -0.333187610450679, -0.3331508255196596, -0.3331159136899018, -0.33308275488269956, -0.33305123808397497, -0.3330212605750056, -0.332992727224827, -0.3329655498595123, -0.33293964667968723, -0.3329149417338719, -0.3328913644449578, -0.33286884917533044, -0.332847334827882, -0.3328267644953584, -0.33280708512615576, -0.3327882472191739, -0.3327702045662555, -0.3327529139869334, -0.3327363351082653, -0.33272043015067965, -0.3327051637393055, -0.33269050272944867, -0.3326764160386837, -0.3326628745036935, -0.3326498507395783, -0.3326373190225951, -0.33262525516437336, -0.3326136364131109, -0.33260244134759986, -0.33259164979647693, -0.3325812427436077, -0.3325712022648055, -0.3325615114364311, -0.33255215428951246, -0.33254311573510975, -0.33253438151039205, -0.33252593813272924, -0.3325177728390223, -0.3325098735527803, -0.33250222883238933, -0.3324948278272437, -0.33248766026529], [0.5692227363232725, 0.5738200438948375, 0.5781285361485011, 0.5821193573165644, -0.3891676742485757, -0.38498339395487946, -0.38102442521677915, -0.37729683228491595, -0.3738028322170628, -0.37054122070418316, -0.36750783410368726, -0.3646960367902352, -0.36209721558029884, -0.3597012609264034, -0.3574970164593232, -0.3554726825514969, -0.3536161648976517, -0.3519153641085566, -0.3503584067521075, -0.3489338215128406, -0.3476306663165083, -0.3464386133672548, -0.34534799935047644, -0.34434984781183076, -0.3434358700506088, -0.34259845006159395, -0.3418306181466946, -0.34112601700489265, -0.3404788631892792, -0.33988390630512555, -0.339336387589249, -0.33883199911840833, -0.3383668445064636, -0.33793740160241015, -0.3375404876102479, -0.3371732266758194, -0.33683302009955085, -0.3365175190882468, -0.3362245999372746, -0.3359523415315877, -0.3356990050271058, -0.33546301551913515, -0.33524294555061473, -0.33503750029588275, -0.33484550425999515, -0.33466588936094155, -0.33449768423696824, -0.33434000467049785, -0.334192045026235, -0.33405307053380184, -0.3339224104297429, -0.33379945179295945, -0.3336836339691125, -0.3335744436445225, -0.33347141039097394, -0.3333741026288095, -0.33328212406658864, -0.33319511045342054, -0.33311272666038505, -0.33303466407457805, -0.3329606382090695, -0.3328903866083657, -0.332823666887073, -0.3327602550087576, -0.33269994370770206, -0.33264254105570856, -0.33258786919097005, -0.3325357631250334, -0.33248606969211636, -0.3324386465813447, -0.33239336145706133, -0.3323500911616257, -0.3323087209852389, -0.33226914400587404, -0.33223126048095963, -0.33219497729343317, -0.33216020745003405, -0.3321268696163848, -0.33209488769803386, -0.33206419044177693, -0.33203471109396787, -0.33200638706291485, -0.33197915962588453, -0.3319529736508109, -0.33192777734391044, -0.33190352201269135, -0.3318801618566454, -0.33185765376476795, -0.33183595713351366, -0.3318150337002983, -0.33179484738101195, -0.331775364133712, -0.3317565518194847, -0.33173838008264056, -0.33172082023033056, -0.33170384513081075, -0.3316874291169256, -0.3316715478870229, -0.3316561784253267, -0.3316412989252875, -0.331626888707909], [0.5355777490565252, 0.5419503670530368, 0.5480921894223592, 0.5539592234087571, 0.5595094824381164, -0.41021084375402594, -0.404590697530967, -0.3992433261839352, -0.3941838812996252, -0.38942152888220605, -0.3849599185309458, -0.38079778915587426, -0.376929672381241, -0.3733466464627391, -0.37003709397522044, -0.3669874232222803, -0.36418272333277457, -0.3616073342491788, -0.3592453228812964, -0.3570808651734936, -0.35509853979849737, -0.353283542978609, -0.3516218358388947, -0.35010023613592267, -0.3487064656666483, -0.3474291635455522, -0.34625787408021935, -0.3451830166434995, -0.34419584326250785, -0.3432883886864566, -0.34245341636670545, -0.34168436292326376, -0.34097528313642655, -0.3403207965717776, -0.3397160368418639, -0.3391566039554803, -0.33863852005825734, -0.3381581886415539, -0.3377123572088543, -0.3372980832658179, -0.33691270345279634, -0.3365538056648454, -0.33621920388014104, -0.3359069155165706, -0.3356151410713899, -0.33534224583900496, -0.33508674353331713, -0.3348472815809522, -0.3346226279445652, -0.3344116593118649, -0.3342133505260101, -0.33402676511575535, -0.3338510467384239, -0.3336854116006869, -0.3335291415964292, -0.3333815781496199, -0.3332421166961481, -0.33311020171631966, -0.33298532226191213, -0.332867007934059, -0.33275482525054656, -0.33264837438490247, -0.332547286192856, -0.33245121956723267, -0.3323598590060861, -0.33227291244301327, -0.3321901092646762, -0.33211119851153015, -0.33203594725748786, -0.33196413913443834, -0.33189557297757943, -0.3318300616163832, -0.33176743075658166, -0.33170751796085796, -0.33165017173054423, -0.3315952506630815, -0.3315426226677154, -0.3314921642745752, -0.331443759981223, -0.33139730165703085, -0.3313526880090869, -0.33130982408057363, -0.3312686207914517, -0.33122899452369836, -0.3311908667321646, -0.33115416357900784, -0.3311188156303402, -0.33108475753122946, -0.3310519277363575, -0.33102026825292086, -0.33098972440039987, -0.3309602445963016, -0.3309317801443328, -0.3309042850588, -0.3308777158704217, -0.3308520314887815, -0.33082719303553176, -0.3308031637092377, -0.3307799086586236, -0.3307573948613296, -0.33073559100936833], [0.505584051636454, 0.5129601094154808, 0.5202345275840337, 0.5273498547648856, 0.534248816609928, 0.5408757893435236, 0.5471782402504637, -0.42102693525134427, -0.4146233252196794, -0.40852735265806217, -0.4027544518762731, -0.3973283139281101, -0.3922420999326057, -0.3874985933631301, -0.38309145786433874, -0.3790101697278452, -0.37524100286820783, -0.37176794678966374, -0.3685735210075691, -0.3656394662819551, -0.36294730769900596, -0.36047879465293065, -0.3582162295164899, -0.356142700222712, -0.35424223325859927, -0.3524998826368382, -0.35090176949384855, -0.34943508454732, -0.34808806380135593, -0.34684994579348327, -0.3457109170150652, -0.3446620503154527, -0.34369524020253195, -0.3428031376410914, -0.34197908618853745, -0.3412170608214815, -0.3405116101946888, -0.33985780278132083, -0.3392511770981237, -0.3386876960292291, -0.3381637051546136, -0.33767589487145955, -0.3372212661312801, -0.33679709949202774, -0.3364009272306667, -0.33603050828131487, -0.3356838057001177, -0.33535896645726737, -0.335054303293834, -0.3347682784607464, -0.3344994891415176, -0.33424665438349876, -0.3340086033646408, -0.3337842648814018, -0.33357265790663604, -0.33337288312728575, -0.33318411531854153, -0.33300559650746564, -0.3328366298187184, -0.33267657392633154, -0.3325248380708672, -0.33238087755219325, -0.33224418967108704, -0.3321143100587385, -0.3319908093732842, -0.33187329028244505, -0.33176138476204287, -0.3316547516364743, -0.33155307434007497, -0.33145605889421503, -0.3313634320692742, -0.331274939704425, -0.33119034519365087, -0.33110942808743715, -0.3310319828349364, -0.3309578176229806, -0.3308867533276576, -0.3308186225432763, -0.3307532687040684, -0.3306905452766138, -0.3306303150148686, -0.330572449287299, -0.33051682744705957, -0.33046333626727176, -0.33041186940197775, -0.3303623269185252, -0.3303146148317282, -0.3302686447111576, -0.33022433328988043, -0.33018160211854664, -0.3301403772433851, -0.3301005889047346, -0.33006217126025206, -0.3300250621357108, -0.3299892027737883, -0.3299545376364037, -0.32992101417834263, -0.3298885826711526, -0.3298571960286907, -0.3298268096303367, -0.3297973811892767], [0.47949269933461736, 0.4872049763836088, 0.49496976074173915, 0.5027266787477132, 0.5104116397239267, 0.5179585505531143, 0.5253012627014222, 0.532375621835758, -0.4349853081316155, -0.427786378360711, -0.420887237491435, -0.41431897795791883, -0.40810371655588185, -0.40225491254235024, -0.39677807302746615, -0.39167173723592796, -0.38692862156087315, -0.3825368159504272, -0.37848094265740073, -0.3747432140318203, -0.37130435141658324, -0.3681443489830265, -0.36524308270368167, -0.3625807756864212, -0.36013833732510037, -0.35789759632841367, -0.35584144772796833, -0.35395393254240304, -0.35222026622495406, -0.350626829814793, -0.3491611345667778, -0.3478117691492528, -0.3465683358513658, -0.34542138099753217, -0.3443623232201176, -0.3433833821240526, -0.3424775092463719, -0.34163832234653313, -0.3408600437839411, -0.3401374433167845, -0.3394657854440659, -0.33884078119244876, -0.3382585442786059, -0.3377155513128507, -0.33720860583387235, -0.33673480588417704, -0.33629151480045394, -0.33587633496489744, -0.33548708422805973, -0.3351217747348052, -0.33477859396174026, -0.3344558876432231, -0.33415214452716313, -0.33386598266231715, -0.333596137083223, -0.3333414487809101, -0.33310085477922513, -0.3328733792208638, -0.3326581253555183, -0.3324542683179388, -0.3322610486598414, -0.33207776645518194, -0.3319037760606278, -0.33173848133141703, -0.3315813313160909, -0.3314318163799932, -0.33128946466531417, -0.3311538389132487, -0.331024533570794, -0.3309011721620365, -0.3307834049155183, -0.33067090658703435, -0.3305633745004357, -0.33046052674324855, -0.3303621005466866, -0.33026785077407794, -0.3301775485803198, -0.3300909801540115, -0.3300079455890099, -0.3299282578323961, -0.3298517417429281, -0.3297782332117727, -0.3297075783539647, -0.3296396327833513, -0.32957426092433195, -0.3295113353997827, -0.32945073644919276, -0.329392351403321, -0.32933607419896305, -0.3292818049310391, -0.32922944943005206, -0.3291789188895713, -0.32913012950407605, -0.32908300214747044, -0.3290374620620966, -0.3289934385835487, -0.32895086487760494, -0.3289096776979221, -0.3288698171663711, -0.3288312265541329, -0.32879385209513856], [0.457186433161624, 0.4647442729208926, 0.47249292926515807, 0.48038061048129777, 0.4883481120840685, 0.4963299972436417, 0.5042562724008732, 0.512054494809373, 0.5196521843882103, -0.44701923130791243, -0.43922473606231094, -0.4317030173689247, -0.4244969960444571, -0.4176398012759037, -0.4111546374064474, -0.40505521025427527, -0.3993465971011183, -0.3940264158381659, -0.3890861473385172, -0.3845124839006182, -0.380288606592881, -0.37639532725601654, -0.3728120609994363, -0.3695176189396747, -0.3664908279535233, -0.3637109943906154, -0.3611582341163526, -0.3588136927223289, -0.3566596780175679, -0.3546797255298024, -0.3528586139002279, -0.35118234437942775, -0.34963809568616, -0.3482141628557187, -0.3468998867161268, -0.34568557878584727, -0.344562445127945, -0.3435225115051068, -0.34255855151682013, -0.3416640186550879, -0.3408329829229153, -0.34006007218386003, -0.3393404183645501, -0.33866960832033755, -0.3380436391984709, -0.3374588780205805, -0.33691202516679297, -0.3364000814801358, -0.33592031864004923, -0.33547025257105645, -0.3350476195169101, -0.3346503545795052, -0.33427657248277143, -0.3339245502613579, -0.33359271176569294, -0.33327961372942383, -0.33298393326969133, -0.33270445664182446, -0.33244006915155566, -0.3321897460652856, -0.3319525444280451, -0.33172759570878796, -0.33151409915342, -0.3313113158048182, -0.331118563080917, -0.33093520990554737, -0.3307606722791441, -0.33059440928342454, -0.3304359194558444, -0.3302847375076574, -0.3301404313339056, -0.33000259931757725, -0.32987086785497866, -0.329744889122523, -0.32962433902707033, -0.3295089153571631, -0.3293983360776096, -0.3292923377802772, -0.3291906742620583, -0.32909311524432283, -0.3289994451701901, -0.3289094621228905, -0.32882297682919415, -0.3287398117446294, -0.3286598002110992, -0.3285827856844392, -0.3285086210239747, -0.32843716783539634, -0.328368295873009, -0.32830188247598, -0.32823781205840774, -0.3281759756370555, -0.32811627039018276, -0.32805859925270653, -0.32800287054138977, -0.3279489976057235, -0.3278968985075963, -0.32784649572939983, -0.327797715876617, -0.32775048943834406, -0.3277047505448998], [0.4383208382232091, 0.44541329415285347, 0.4527973600080948, 0.4604368319491208, 0.4682862179184859, 0.47629095248418096, 0.4843881626138433, 0.49250804094731393, 0.5005758189122886, 0.5085142500708919, 0.5162464330313199, -0.44931847619954723, -0.4413135462837481, -0.43359553282165564, -0.4262084766223069, -0.419185804905144, -0.41255031210699045, -0.4063147538955789, -0.4004829019700651, -0.39505088635567276, -0.39000866109781995, -0.3853414583988055, -0.3810311341884791, -0.3770573461002442, -0.373398537103526, -0.3700327222293254, -0.3669380918372447, -0.3640934537188585, -0.36147854004733304, -0.3590742052610203, -0.35686253872292184, -0.35482691306949476, -0.35295198548194406, -0.3512236659048362, -0.34962906302820684, -0.34815641642109085, -0.3467950209801387, -0.3455351482012432, -0.3443679674244322, -0.34328546928129455, -0.34228039264780463, -0.3413461560374671, -0.3404767938114084, -0.3396668974139203, -0.33891156155433677, -0.33820633519052024, -0.3375471770225076, -0.3369304152997046, -0.33635271147305446, -0.3358110275029951, -0.3353025964206111, -0.3348248958951352, -0.33437562445028135, -0.33395268016118607, -0.3335541414774035, -0.33317825004279555, -0.33282339524443927, -0.33248810034292475, -0.33217101001237737, -0.3318708791261109, -0.3315865626789076, -0.3313170066943876, -0.33106124006881643, -0.3308183671797238, -0.3305875612396676, -0.33036805828851, -0.33015915176352095, -0.3299601875882594, -0.32977055972402525, -0.32958970614512495, -0.3294171051815553, -0.3292522722016251, -0.32909475660451193, -0.3289441390720462, -0.32880002907453587, -0.3286620626087, -0.3285299001150648, -0.32840322459419014, -0.32828173986982634, -0.3281651690254428, -0.32805325294621923, -0.32794574900229634, -0.327842429834007, -0.3277430822456999, -0.3276475061720845, -0.3275555137548736, -0.32746692846940917, -0.3273815843358747, -0.32729932518709504, -0.32722000399267515, -0.3271434822416026, -0.3270696293632227, -0.3269983222013124, -0.32692944453016537, -0.32686288655980533, -0.32679854459980007, -0.3267363205885161, -0.3266761217704328, -0.32661786035582097, -0.32656145321150376, -0.3265068215682909], [0.4224470156854423, 0.42890887002176825, 0.43572150003933885, 0.44286586502038006, 0.45031379932646587, 0.4580273486084643, 0.46595850671268835, 0.47404948816017267, 0.4822336477919187, 0.4904371039077695, 0.49858104054401053, 0.5065845631442407, -0.45836404169514466, -0.449984145927683, -0.44185272175203494, -0.43402404821299356, -0.426541707518691, -0.4194379939579811, -0.41273408716483573, -0.4064408537637192, -0.40056009280658955, -0.3950860312865707, -0.39000689718951875, -0.38530643630899775, -0.380965282566347, -0.3769621328512329, -0.37327470892550707, -0.36988051234176567, -0.3667573920575009, -0.363883951422622, -0.3612398230613785, -0.35880583901486673, -0.35656412051725894, -0.3544981079966547, -0.3525925481931047, -0.35083345169969604, -0.34920803121876887, -0.34770462827121307, -0.34631263401631074, -0.3450224082718698, -0.3438251995339492, -0.34271306787464795, -0.34167881192896843, -0.3407159006127891, -0.33981840990520595, -0.3389809647617277, -0.3381986860846844, -0.3374671424366369, -0.33678230631565853, -0.3361405146762415, -0.3355384332478799, -0.3349730244774278, -0.3344415186304346, -0.3339413878812678, -0.3334703229743212, -0.3330262123047767, -0.3326071231012975, -0.33221128455982196, -0.3318370726281614, -0.3314829964104611, -0.33114768586129273, -0.3308298807553953, -0.33052842076226696, -0.33024223647312567, -0.3299703413305899, -0.32971182434226876, -0.32946584350342434, -0.32923161983061533, -0.32900843199509566, -0.3287956114584638, -0.3285925380280581, -0.32839863587656737, -0.32821336989238503, -0.32803624237672224, -0.3278667900456007, -0.32770458128715063, -0.3275492136652325, -0.3274003116588915, -0.3272575245736782, -0.327120524656177, -0.32698900535128317, -0.32686267972894356, -0.3267412790184103, -0.3266245512856152, -0.32651226020800195, -0.3264041839475098, -0.3263001141330193, -0.32619985489360204, -0.32610322200723374, -0.32601004207582207, -0.3259201517978987, -0.32583339727911564, -0.3257496334021397, -0.3256687232408737, -0.3255905375320687, -0.3255149541467617, -0.32544185766834133, -0.3253711389374807, -0.32530269465786077, -0.32523642702980027, -0.3251722434215658], [0.40911237958133384, 0.4148812019811885, 0.42102432172227466, 0.42753769324580304, 0.4344096791560794, 0.4416198801119826, 0.44913813838929073, 0.4569238552091157, 0.4649257781625593, 0.47308241112257576, 0.48132316370682915, 0.4895702872387524, 0.4977415396719387, 0.5057534076713104, -0.4579111350184917, -0.4494450670064367, -0.4412456225786272, -0.4333660827491812, -0.42584829307422467, -0.41872229818068263, -0.41200676036292805, -0.40570998769060296, -0.39983136136088504, -0.3943629572047378, -0.3892911894075972, -0.38459835101314255, -0.38026397323640637, -0.3762659665026291, -0.3725815366901273, -0.36918789055635415, -0.3660627552663769, -0.36318474224068, -0.36053358506773137, -0.358090279456853, -0.3558371491242305, -0.35375785751850586, -0.3518373814193403, -0.350061958830981, -0.3484190206441298, -0.3468971130943679, -0.3454858161212293, -0.34417566119125453, -0.34295805107973365, -0.3418251831115704, -0.34076997696965705, -0.33978600744131526, -0.33886744239868705, -0.3380089859561437, -0.3372058266509548, -0.3364535903959194, -0.3357482978703423, -0.3350863260925969, -0.3344643737232431, -0.3338794298788308, -0.3333287460406176, -0.33280981083868255, -0.3323203273685529, -0.331858192827859, -0.33142148021970286, -0.3310084218735483, -0.3306173946941371, -0.33024690683303604, -0.329895585714187, -0.3295621672736857, -0.32924548621694427, -0.3289444672829589, -0.32865811732192185, -0.3283855181587647, -0.3281258201385455, -0.3278782362826078, -0.3276420370043631, -0.3274165453096707, -0.32720113245598625, -0.32699521399228715, -0.3267982461859411, -0.32660972275884603, -0.32642917189872733, -0.32625615356657534, -0.3260902570338722, -0.32593109860750147, -0.32577831958758097, -0.32563158438127715, -0.32549057876895304, -0.32535500834688946, -0.3252245970554526, -0.32509908585689473, -0.3249782315354608, -0.3248618055487711, -0.32474959301129047, -0.3246413917416575, -0.32453701138803126, -0.3244362726205381, -0.32433900639084, -0.32424505323065134, -0.32415426264260105, -0.3240664924880825, -0.3239816084505591, -0.32389948354103026, -0.3238199976169902, -0.3237430369600567, -0.3236684938664638], [0.39789580775897804, 0.4029738843493149, 0.408423678873195, 0.4142523553217039, 0.42046155977608635, 0.4270461250399755, 0.43399275924366165, 0.44127881638720723, 0.4488712808340338, 0.45672612737363494, 0.46478823317844586, 0.4729920053786678, 0.48126283603030373, 0.48951940719627274, 0.4976767425876396, -0.46524693221752855, -0.4565103075315662, -0.4479979527133011, -0.4397721175092677, -0.43188398050402554, -0.4243726586257779, -0.41726512764764223, -0.41057691367057103, -0.40431334686286746, -0.3984711496903337, -0.3930401520921656, -0.3880049702114654, -0.38334653689833686, -0.3790434213551599, -0.3750729141161102, -0.37141188145531245, -0.368037410220591, -0.3649272726552013, -0.362060243141876, -0.35941629762482563, -0.35697672301680683, -0.35472415971110394, -0.3526425960268469, -0.3507173294625012, -0.34893490613973555, -0.34728304704538004, -0.34575056732135323, -0.3443272931062893, -0.3430039790213897, -0.34177222841921306, -0.3406244176694173, -0.3395536252306961, -0.3385535659992662, -0.33761853080826754, -0.33674333121421185, -0.3359232491842441, -0.3351539915420112, -0.33443164872666387, -0.3337526575712637, -0.3331137678009526, -0.3325120118365241, -0.3319446776970274, -0.3314092845680072, -0.3309035608814881, -0.33042542462296964, -0.32997296559510403, -0.3295444295099976, -0.32913820363080504, -0.32875280389049877, -0.32838686325724, -0.32803912129122637, -0.32770841467521095, -0.3273936687055894, -0.3270938895959894, -0.3268081575084629, -0.32653562027674, -0.3262754876772398, -0.3260270262863152, -0.32578955478365046, -0.3255624396896586, -0.325345091507355, -0.3251369611882957, -0.3249375369584868, -0.32474634135767744, -0.3245629286066176, -0.3243868821685467, -0.3242178125221038, -0.32405535513397865, -0.32389916860618584, -0.3237489329581962, -0.3236043480659454, -0.3234651322402584, -0.32333102090906607, -0.32320176539180423, -0.3230771318022967, -0.3229569000064316, -0.32284086269293866, -0.3227288245037343, -0.3226206012115078, -0.32251601899803717, -0.3224149137385801, -0.3223171304011707, -0.32222252244377003, -0.3221309512634214, -0.3220422857002774, -0.3219564015584133], [0.38842357265210836, 0.39284919380785865, 0.39762706046208507, 0.4027716455450623, 0.40829392273947107, 0.4142001992450801, 0.4204908226929298, 0.4271588100959569, 0.4341884768972868, 0.44155418123473567, 0.44921933791599855, 0.45713588448858644, 0.4652443926241112, 0.47347498985973147, 0.48174918832325986, 0.4899826003514711, 0.49808838384250365, -0.46316660323770265, -0.454389235588998, -0.44585893675217747, -0.43763580058901397, -0.4297680498829415, -0.42229136164434067, -0.4152291065049134, -0.408593317353823, -0.4023861515272671, -0.39660161008580275, -0.39122731259535826, -0.3862461782147726, -0.3816379188316006, -0.3773802979755452, -0.3734501450046004, -0.3698241382507561, -0.3664793840646432, -0.36339382446670143, -0.3605465065070277, -0.35791774383283936, -0.35548919692093506, -0.3532438937923459, -0.35116620878107696, -0.34924181290258716, -0.3474576062100745, -0.34580163972401934, -0.34426303254075563, -0.3428318879217471, -0.34149921112394566, -0.34025683067956436, -0.33909732404964643, -0.3380139484688556, -0.3370005770478812, -0.336051640096251, -0.33516207173531853, -0.3343272612603876, -0.33354300915819124, -0.3328054873796802, -0.3321112034595224, -0.3314569682298725, -0.33083986676523836, -0.33025723222974435, -0.3297066223852916, -0.3291857984677442, -0.32869270614129675, -0.328225458480059, -0.3277823205227648, -0.32736169548286753, -0.3269621122466262, -0.32658221417529276, -0.32622074893621544, -0.3258765593770434, -0.32554857526111647, -0.3252358057986804, -0.32493733289426885, -0.32465230501242104, -0.3243799316512863, -0.32411947830302523, -0.32387026188120416, -0.32363164657198595, -0.32340304006416076, -0.32318389008985093, -0.32297368130877757, -0.32277193245260705, -0.3225781936996981, -0.32239204428426405, -0.32221309035593393, -0.32204096292616313, -0.32187531607767284, -0.3217158252896333, -0.3215621858588449, -0.32141411152225174, -0.3212713331547761, -0.3211335975531604, -0.3210006663310878, -0.32087231494700674, -0.3207483317083657, -0.3206285169540024, -0.3205126822191353, -0.3204006495448226, -0.3202922507455206, -0.3201873267907196, -0.32008572724571493, -0.31998730969469946], [0.3803834738852494, 0.3842122292784005, 0.38836417012396396, 0.3928577979318071, 0.3977097780984842, 0.4029340147720113, 0.40854056220727486, 0.41453438265621756, 0.42091397933136676, 0.4276699623299045, 0.4347836411863888, 0.44222578073833674, 0.4499556959140598, 0.45792089014774007, 0.46605743884111916, 0.47429127592349474, 0.48254044825726083, 0.4907182639871053, -0.4695085370089913, -0.4605068248483164, -0.45170718137346455, -0.4431780246514805, -0.43497656634873394, -0.42714746600138653, -0.41972250926256294, -0.4127211747311996, -0.40615186543071147, -0.4000135510913374, -0.39429758468595466, -0.3889895041757754, -0.384070688596335, -0.3795197932536354, -0.375313934055594, -0.3714296228175513, -0.3678434752919344, -0.3645327235712905, -0.36147556753853394, -0.3586513987605784, -0.3560409265529323, -0.3536262313786871, -0.3513907659727238, -0.34931932030591284, -0.34739796271850665, -0.34561396644413733, -0.3439557283046035, -0.3424126844623636, -0.34097522638748146, -0.3396346195072333, -0.33838292580434626, -0.3372129312961576, -0.3361180786640041, -0.33509240534294804, -0.3341304868458401, -0.3332273850988905, -0.33237860168950206, -0.33158003548622617, -0.33082794435629737, -0.33011891075205924, -0.3294498106134718, -0.3288177854340901, -0.32822021714549265, -0.3276547055145542, -0.3271190477878996, -0.3266112204252032, -0.3261293626600654, -0.3256717616470155, -0.3252368391495253, -0.3248231394934571, -0.32442931873275427, -0.3240541348765049, -0.32369643899540534, -0.32335516728254277, -0.3230293337894139, -0.3227180238794496, -0.32242038830820263, -0.32213563781792587, -0.32186303823999296, -0.3216019060958146, -0.3213516044934792, -0.3211115394874966, -0.32088115672497963, -0.32065993834994444, -0.32044740024134555, -0.32024308946667546, -0.3200465819043572, -0.319857480145739, -0.31967541152288703, -0.3195000263245902, -0.3193309961006747, -0.3191680122191798, -0.31901078440591135, -0.31885903951467043, -0.3187125203312817, -0.3185709844444453, -0.3184342033277261, -0.318301961310663, -0.31817405483253935, -0.31805029154593356, -0.317930489663361, -0.3178144772417788, -0.31770209155520845], [0.3735153086501448, 0.37680831093108935, 0.38039101236251227, 0.38428349815168517, 0.38850524090497984, 0.39307443524118213, 0.3980071759143584, 0.4033164695803322, 0.40901107682129734, 0.4150941983775951, 0.42156204286226995, 0.4284023465525024, 0.435592958292375, 0.4431006484377207, 0.45088034043952874, 0.45887498624628265, 0.4670162880775237, 0.47522640506206315, 0.483420661650495, -0.47562249991755934, -0.466431804975894, -0.45739277319345817, -0.44858139495964977, -0.4400636186948006, -0.431893282562239, -0.42411113103223386, -0.4167448577733346, -0.4098099878827455, -0.40331134494306653, -0.3972448393370236, -0.3915993488403622, -0.38635851947277544, -0.3815023760785543, -0.37700868646545516, -0.3728540642222278, -0.36901482285355414, -0.3654676095158109, -0.36218985332737574, -0.35916006402893075, -0.35635801395190825, -0.3537648319430673, -0.35136303286950366, -0.34913650162133436, -0.34707044629130834, -0.3451513315663881, -0.34336680071130843, -0.3417055918802916, -0.3401574530776905, -0.33871305853483236, -0.3373639285148471, -0.3361023533984664, -0.33492132305671873, -0.3338144614155638, -0.3327759665425063, -0.3318005558510926, -0.3308834163628305, -0.3300201595934986, -0.32920678082333055, -0.32843962229752677, -0.3277153400793722, -0.32703087422466126, -0.3263834219071349, -0.3257704132921617, -0.32518948974898265, -0.32463848434962017, -0.32411540424403285, -0.32361841482466147, -0.32314582546658954, -0.3226960766352853, -0.32226772831518247, -0.32185944953420886, -0.32147000888958743, -0.32109826603169367, -0.3207431638968501, -0.320403721711223, -0.320079028648955, -0.3197682380951541, -0.31947056235592797, -0.31918526797037217, -0.3189116713704969, -0.3186491349025893, -0.31839706332081263, -0.31815490043097583, -0.31792212616208104, -0.3176982538198452, -0.31748282758155, -0.31727542022036914, -0.31707563100785663, -0.31688308378819485, -0.31669742522690925, -0.31651832318469886, -0.31634546522038676, -0.31617855723711585, -0.3160173221984195, -0.3158614990094648, -0.31571084139032024, -0.31556511685185384, -0.31542410596693315, -0.3152876012713435, -0.31515540667630404, -0.31502733662160054], [0.36760210440295893, 0.3704190403352712, 0.37349108012302423, 0.3768382237648744, 0.3804806764063571, 0.3844384097425504, 0.38873059543630717, 0.39337489221400546, 0.39838656973608266, 0.4037774589007732, 0.40955472867792153, 0.41571950900640076, 0.42226540725436124, 0.4291770050612236, 0.4364284691448752, 0.4439824579442053, 0.45178954400724436, 0.4597883822674014, 0.4679068180986654, 0.4760640381741901, 0.4841737216969513, -0.47225288652901654, -0.4630004680048927, -0.45392624181827657, -0.44510450761146814, -0.4365984104780445, -0.42845820574866167, -0.42072064928903075, -0.41340939355886874, -0.4065361580814084, -0.40010239754827737, -0.3941012024521342, -0.38851921565364833, -0.383338412218464, -0.37853765252377514, -0.37409397014532786, -0.36998359300936556, -0.36618271937222957, -0.3626680819642303, -0.3594173375240999, -0.3564093178235517, -0.35362417439496596, -0.35104344424830103, -0.3486500586964887, -0.3464283127681149, -0.34436380845239256, -0.34244338183729894, -0.3406550214172235, -0.33898778277425023, -0.33743170318543037, -0.3359777186599473, -0.33461758490734894, -0.3333438030636984, -0.3321495508969292, -0.3310286191877907, -0.3299753537465264, -0.3289846023909817, -0.3280516669784532, -0.3271722598644864, -0.32634246469193684, -0.3255587009202401, -0.32481769191433685, -0.3241164362738296, -0.32345218191852965, -0.32282240286296826, -0.3222247782584162, -0.32165717359363555, -0.3211176236983242, -0.3206043174847686, -0.3201155841474481, -0.31964988081884727, -0.3192057812656479, -0.3187819658380704, -0.31837721229148386, -0.3179903875122676, -0.3176204400201179, -0.31726639320403294, -0.3169273391016638, -0.3166024328672705, -0.3162908876542012, -0.3159919700026279, -0.3157049956244897, -0.3154293255796716, -0.31516436276348614, -0.31490954870832155, -0.3146643606914594, -0.31442830904255814, -0.3142009346936554, -0.3139818069667939, -0.3137705214957762, -0.3135666983500798, -0.3133699803127996, -0.31318003125824134, -0.3129965347192929, -0.3128191925397168, -0.31264772359233817, -0.31248186267005806, -0.31232135939318084, -0.3121659772419143, -0.31201549271157347, -0.3118696943420822], [0.36246885352583647, 0.3648647461649226, 0.36748201113626777, 0.3703395077716287, 0.3734567919034468, 0.3768538535288002, 0.3805507593882069, 0.38456718209403107, 0.3889217966068017, 0.3936315242148076, 0.39871060774772715, 0.4041695083196757, 0.41001362765452853, 0.4162418826546954, 0.4228451917191798, 0.4298049769380512, 0.43709183650012307, 0.4446645904593787, 0.45246993407240765, 0.4604429301373294, 0.46850851279913286, 0.47658405791081293, -0.47806017650742305, -0.4686181375563727, -0.4592973036646093, -0.45017975443055036, -0.4413379745393904, -0.43283229399317946, -0.4247094913806606, -0.4170025433378193, -0.4097313449202282, -0.4029041331572998, -0.39651932240582255, -0.3905674898370002, -0.38503330930517876, -0.37989730042012937, -0.3751373217362328, -0.37072978522997957, -0.3666506018430553, -0.36287588682267824, -0.35938246203615165, -0.35614819395626895, -0.3531522033263208, -0.35037497782231597, -0.34779841365186925, -0.34540580686489264, -0.3431818103924229, -0.3411123690168161, -0.3391846413348283, -0.33738691508979457, -0.33570852051273903, -0.3341397448112602, -0.3326717498034313, -0.33129649400735417, -0.3300066598669744, -0.3287955864210481, -0.32765720747642035, -0.3265859951806256, -0.32557690864118527, -0.32462534742683147, -0.32372710946953376, -0.3228783531111503, -0.3220755628383678, -0.3213155184714509, -0.3205952673947152, -0.3199120995882012, -0.3192635251569911, -0.318647254083551, -0.3180611780151281, -0.3175033538613441, -0.3169719890332239, -0.31646542806891276, -0.3159821406390506, -0.3155207106339972, -0.31507982643744725, -0.31465827192431917, -0.31425491851893383, -0.31386871787696435, -0.3134986952628971, -0.3131439435576553, -0.3128036178133371, -0.31247693033571267, -0.3121631460887322, -0.3118615786545611, -0.3115715864478297, -0.31129256933099114, -0.31102396544612887, -0.3107652483440795, -0.3105159244370945, -0.31027553052359025, -0.31004363165677873, -0.30981981902720435, -0.3096037082407044, -0.30939493751692027, -0.3091931660916636, -0.30899807291372383, -0.3088093551626372, -0.3086267271291234, -0.3084499189599228, -0.308278675772673, -0.30811275651255343], [0.3579718923599984, 0.35999553845058685, 0.3622087279408035, 0.3646285676998069, 0.3672731108643319, 0.37016122004064655, 0.3733123652446473, 0.3767463419747372, 0.38048289196853347, 0.3845412078969339, 0.38893930199099813, 0.39369321862482565, 0.39881607442917044, 0.40431691803603087, 0.4101994177094177, 0.416460410829238, 0.42308838756815703, 0.4300620274863327, 0.4373489611515211, 0.44490497538183504, 0.452673902247021, 0.4605884135738805, 0.4685718641705847, 0.4765411873305432, -0.4743516323544412, -0.4647986626820817, -0.455389910375974, -0.44620707041805474, -0.4373211069353289, -0.42878993381132346, -0.4206573278573309, -0.41295299953631215, -0.4056935979220242, -0.3988843524116916, -0.39252104954965716, -0.3865920883933107, -0.3810804268529999, -0.37596530311025944, -0.3712236773683806, -0.36683138422900896, -0.3627640147861726, -0.3589975629594697, -0.35550887631740835, -0.3522759511334428, -0.3492781076235154, -0.34649607581417996, -0.3439120169657599, -0.3415095000344408, -0.33927344823832684, -0.337190066895527, -0.3352467607377747, -0.3334320465503673, -0.3317354651737823, -0.3301474956120991, -0.3286594729815384, -0.3272635113299316, -0.3259524319040459, -0.3247196969590931, -0.3235593492433857, -0.3224659567662904, -0.3214345626636579, -0.3204606398765364, -0.31954005014902975, -0.31866900705746204, -0.31784404272831424, -0.3170619778368078, -0.3163198946319312, -0.3156151126621438, -0.314945166892425, -0.3143077880526661, -0.3137008849046339, -0.3131225283083303, -0.31257093678248893, -0.31204446357230253, -0.3115415849046457, -0.31106088938506815, -0.3106010684633951, -0.3101609077232368, -0.3097392790392064, -0.3093351334982479, -0.30894749487599427, -0.3085754538048704, -0.3082181624765852, -0.3078748296928744, -0.3075447165117353, -0.3072271322130682, -0.3069214305892842, -0.30662700655956243, -0.30634329318867515, -0.3060697587755712, -0.3058059043060979, -0.3055512611259097, -0.3053053886909609, -0.3050678726828018, -0.3048383230662175, -0.30461637246853357, -0.3044016746195375, -0.30419390293103277, -0.30399274910924845, -0.30379792202420575, -0.3036091465215094], [0.353991270869475, 0.35568466038695234, 0.35753808910187956, 0.3595665973293656, 0.3617862528198117, 0.3642140967328622, 0.3668680485144158, 0.3697667580059374, 0.37292939288080973, 0.3763753464647728, 0.3801238492283616, 0.38419346467232884, 0.3886014490001699, 0.3933629544362027, 0.3984900599221177, 0.403990622871774, 0.4098669626438891, 0.4161144165495436, 0.4227198471238438, 0.42966022919287283, 0.43690149790519683, 0.44439788198479846, 0.4520919589773058, 0.4599156435212457, 0.4677922244657182, -0.48034262235671576, -0.47057239906657244, -0.4608747049308093, -0.45133999695193694, -0.44205035248860725, -0.43307610569063826, -0.4244737021771279, -0.41628485480888955, -0.4085368768924518, -0.4012439278865898, -0.39440884715060065, -0.3880252631348249, -0.3820797234422493, -0.37655366811947033, -0.3714251433647, -0.36667021368095476, -0.3622640733346856, -0.35818188396980233, -0.3543993779242136, -0.350893270357151, -0.34764152124347447, -0.34462348338326976, -0.34181996659255987, -0.33921324225565286, -0.3367870070610799, -0.3345263201350832, -0.33241752412993364, -0.3304481578203422, -0.32860686562550967, -0.326883307641026, -0.32526807267889524, -0.3237525957342413, -0.32232908077229183, -0.3209904292811636, -0.31973017456153485, -0.31854242173943703, -0.3174217932169263, -0.3163633792343674, -0.3153626931569171, -0.31441563116849025, -0.31351843587618333, -0.31266766364822374, -0.31186015510902365, -0.31109300865414724, -0.31036355663543347, -0.309669343860552, -0.3090081083224625, -0.3083777638105971, -0.3077763841861838, -0.3072021893144097, -0.30665353225811387, -0.3061288878315267, -0.3056268421073227, -0.3051460830494612, -0.30468539200544953, -0.30424363594203996, -0.30381976042104597, -0.30341278332766564, -0.3030217889580271, -0.3026459228796199, -0.30228438705013616, -0.3019364355080931, -0.3016013703335574, -0.3012785380824212, -0.3009673263784549, -0.3006671609622735, -0.30037750279813835, -0.30009784561860187, -0.2998277134935101, -0.2995666587760475, -0.2993142600281651, -0.2990701202526189, -0.29883386521803246, -0.29860514185620346, -0.29838361696226556, -0.2981689757213175], [0.3504295971488425, 0.35182825489506797, 0.35335983928338877, 0.3550371991740846, 0.35687417906819974, 0.3588856156862157, 0.361087310147024, 0.3634959675868785, 0.36612909792274806, 0.3690048665382726, 0.37214188497757306, 0.3755589264962147, 0.37927455064568605, 0.38330661756949524, 0.3876716714226198, 0.3923841718985628, 0.3974555572635232, 0.4028931311099022, 0.408698782702686, 0.4148675788853886, 0.4213863042237769, 0.42823207477486136, 0.43537120274778474, 0.4427585327770345, 0.4503374882410007, 0.4580410375261472, 0.46579370146833554, -0.47680186581313677, -0.46681842710491495, -0.4569173355974918, -0.4471919157664388, -0.4377262743249801, -0.4285918578897636, -0.4198453438865748, -0.411527924697932, -0.403665824634043, -0.3962717460872547, -0.3893468890874523, -0.38288321220203514, -0.3768656725565762, -0.37127426861165347, -0.3660857893863252, -0.3612752366999388, -0.35681692960321953, -0.35268532484302284, -0.34885559818514267, -0.3453040332507271, -0.3420082612040787, -0.3389473886365373, -0.3361020443410645, -0.3334543692575167, -0.3309879682341581, -0.3286878375424038, -0.32654027834005106, -0.32453280334841494, -0.322654041784336, -0.32089364594013503, -0.31924220159960726, -0.3176911435948391, -0.3162326772073776, -0.3148597056987015, -0.3135657639384313, -0.31234495796253725, -0.3111919101361522, -0.3101017095378005, -0.30906986723159235, -0.3080922758938378, -0.3071651735255472, -0.30628511078323584, -0.3054489216506191, -0.3046536969662874, -0.3038967607577092, -0.30317564887470283, -0.3024880897308009, -0.30183198705920944, -0.3012054042942083, -0.30060655052611907, -0.30003376785613156, -0.2994855198607098, -0.29896038136675074, -0.29845702899283566, -0.2979742326905246, -0.2975108480823607, -0.29706580946754, -0.2966381235063764, -0.29622686345538796, -0.2958311639201767, -0.29545021609448696, -0.2950832634095626, -0.2947295975484181, -0.2943885548402818, -0.29405951293487576, -0.2937418877307394, -0.29343513066843485, -0.2931387261298717, -0.2928521890509437, -0.2925750628825021, -0.2923069175350186, -0.2920473475453029, -0.29179597044045735, -0.29155242520841895], [0.3472054532362776, 0.34833886200603814, 0.34958032879927003, 0.3509404958081497, 0.3524308981851014, 0.3540639865675992, 0.3558531361485997, 0.35781263830213206, 0.3599576705075087, 0.36230423848693505, 0.36486908547645314, 0.36766955984235494, 0.37072343141901953, 0.37404864430159535, 0.37766299069484077, 0.3815836873845768, 0.3858268335777062, 0.3904067274984442, 0.39533502037860657, 0.4006196926206407, 0.4062638506695393, 0.4122643652409579, 0.4186104093507126, 0.42528200214624334, 0.43224872123503033, 0.43946880549696843, 0.4468889049848279, 0.454444729234897, -0.48374230594258094, -0.4734839239818207, -0.4632025763131047, -0.45300197619987514, -0.4429810272899104, -0.4332289048532125, -0.42382125232891354, -0.4148178539605496, -0.4062618574053687, -0.3981803652490079, -0.390586049624865, -0.38347938630321465, -0.376851135048625, -0.37068477580891823, -0.3649587097674569, -0.35964812524218104, -0.3547264982770244, -0.35016674389964564, -0.34594205959489344, -0.3420265129483866, -0.33839542604286166, -0.33502560437076667, -0.3318954508016887, -0.32898499741232, -0.32627588076828573, -0.3237512800582891, -0.3213958323863686, -0.3191955355402847, -0.317137645466385, -0.31521057339370273, -0.313403785860217, -0.3117077096382239, -0.310113642754807, -0.3086136721340793, -0.3072005980166779, -0.3058678650491835, -0.30460949973065965, -0.30342005385706017, -0.30229455349612167, -0.3012284530588367, -0.300217593998493, -0.29925816771099534, -0.2983466822288747, -0.29747993229717196, -0.29665497254271855, -0.2958690933375081, -0.29511979914981623, -0.2944047890563688, -0.29372193922533896, -0.2930692871471905, -0.29244501739916373, -0.2918474488803682, -0.29127502319631304, -0.29072629422886465, -0.29019991868876005, -0.28969464755381225, -0.289209318316761, -0.2887428479606875, -0.2882942265624244, -0.28786251149857733, -0.2874468221622415, -0.28704633513908817, -0.28666027985420683, -0.2862879345241005, -0.2859286225452209, -0.2855817091190964, -0.28524659820271836, -0.28492272970637345, -0.2846095768990615, -0.28430664408414685, -0.2840134643980079, -0.2837295978372829, -0.2834546293853393], [0.34424873240040554, 0.34514075503159347, 0.3461179340693654, 0.3471887478659781, 0.3483624214865131, 0.3496489572481849, 0.3510591603620057, 0.35260465571407096, 0.35429789330514794, 0.35615214234501025, 0.35818146890591507, 0.36040069624613125, 0.36282534320185533, 0.36547153548125877, 0.36835588307767253, 0.37149531374290135, 0.3749068491762806, 0.37860730543191323, 0.38261289475850546, 0.386938699567299, 0.39159798584349303, 0.39660132185569097, 0.4019554737146258, 0.40766206593927024, 0.41371602826449916, 0.42010390437771505, 0.42680216964170015, 0.43377579081433026, 0.440977333199708, 0.44834695323100604, -0.481264642979518, -0.47060126801745383, -0.4598854864223867, -0.4492304636472326, -0.43874558132418073, -0.42853055901747084, -0.4186707349654881, -0.40923402572080647, -0.40026973083949, -0.3918090129427263, -0.3838666534396111, -0.3764435925627545, -0.36952979020855636, -0.36310704486409406, -0.3571515332857871, -0.35163594882647686, -0.3465312041347346, -0.3418077208907917, -0.3374363597515213, -0.33338905510103345, -0.32963921863273526, -0.3261619688967734, -0.3229342344582342, -0.319934768575898, -0.3171441044650223, -0.31454447279946507, -0.31211969710746956, -0.3098550781482814, -0.307737274843511, -0.3057541868117184, -0.3038948416927987, -0.30214928914955763, -0.3005085025350631, -0.29896428858445745, -0.29750920510164036, -0.2961364863491873, -0.29483997570122966, -0.2936140650255581, -0.2924536402550757, -0.2913540325747199, -0.2903109746989436, -0.2893205617191512, -0.28837921605916605, -0.2874836561003775, -0.2866308680852754, -0.28581808094647343, -0.2850427437398615, -0.28430250540117186, -0.2835951965688679, -0.2829188132499354, -0.282271502126509, -0.28165154732647935, -0.2810573584969944, -0.2804874600483167, -0.2799404814269728, -0.2794151483411156, -0.27891027478957753, -0.27842475586270865, -0.27795756119605386, -0.27750772903647203, -0.27707436081564296, -0.27665661628355664, -0.27625370897358437, -0.2758649021508681, -0.27548950506967174, -0.27512686956486476, -0.2747763869171145, -0.2744374850277467, -0.27410962576333375, -0.2737923025723461, -0.2734850382554441], [0.341500666896728, 0.342170195641156, 0.34290362400969343, 0.3437073337337928, 0.3445882803326228, 0.34555402108425426, 0.34661274334759185, 0.3477732858924014, 0.34904515836739947, 0.3504385554070062, 0.35196436665734154, 0.35363418287556314, 0.35546029843834503, 0.3574557107945253, 0.35963411675511736, 0.3620099043198728, 0.3645981365437869, 0.3674145204272854, 0.37047534878713506, 0.3737973944092836, 0.3773977288137651, 0.3812934233441396, 0.3855010815631452, 0.3900361405265116, 0.39491187862160615, 0.4001380760222766, 0.40571930649424814, 0.41165289501774893, 0.4179266611326611, 0.42451667660930426, 0.4313853815115536, 0.43848049296196834, -0.47973091534219137, -0.46848265372809905, -0.457113297627874, -0.44575190667255526, -0.43452718218615516, -0.4235596433324389, -0.41295481586879745, -0.40279837452742484, -0.3931537103513243, -0.38406186769108075, -0.3755433835910331, -0.36760135684904327, -0.3602250706128274, -0.35339362371049177, -0.3470792103726481, -0.34124986326556694, -0.33587160864858134, -0.33091006780755805, -0.3263315828223128, -0.322103959380982, -0.31819691643367776, -0.31458232082202997, -0.31123427039614526, -0.3081290748027712, -0.3052451706182815, -0.3025629973085735, -0.3000648526051286, -0.2977347399379511, -0.29555821624080636, -0.2935222453531203, -0.2916150600825418, -0.28982603451589384, -0.28814556720604045, -0.2865649751836834, -0.28507639840647414, -0.283672713987837, -0.282347459456318, -0.28109476424764424, -0.2799092886352099, -0.2787861693418776, -0.2777209711221893, -0.27670964366317463, -0.2757484832106556, -0.27483409838550443, -0.2739633797192056, -0.27313347247286046, -0.27234175237459723, -0.27158580392508114, -0.27086340101104867, -0.2701724895051214, -0.2695111717037193, -0.26887769231987235, -0.26827042591558836, -0.26768786558234225, -0.2671286127415584, -0.2665913679446632, -0.2660749225607688, -0.26557815125908135, -0.26510000520216437, -0.2646395058822151, -0.2641957395069099, -0.2637678519190594, -0.26335504395435194, -0.26295656724319727, -0.2625717203350746, -0.26219984521600637, -0.2618403240776246, -0.2614925764054483, -0.26115605622558036], [0.33890988144537815, 0.3393712951407295, 0.339876649822088, 0.34043029911559586, 0.3410369832635425, 0.34170184753481436, 0.3424304606336044, 0.34322883162235485, 0.34410342481382017, 0.3450611742759655, 0.34610949941232505, 0.34725632301332254, 0.3485100947835136, 0.34987982406249074, 0.3513751256593949, 0.35300628299380676, 0.3547843327193583, 0.35672117243843715, 0.35882969136229903, 0.3611239171780838, 0.36361916576527875, 0.36633216956447967, 0.3692811479129219, 0.37248576883200357, 0.37596693711606477, 0.37974633395290525, 0.3838456253639535, 0.38828526026194154, 0.39308279278681013, 0.3982506960982164, 0.40379369382678476, 0.4097057308335792, 0.4159668431389285, 0.4225403595205677, 0.4293710371455042, -0.4677334273745757, -0.4553529582054239, -0.44285891524145526, -0.4304157635768924, -0.418185930591747, -0.406318057521478, -0.39493728477372514, -0.38413911188145633, -0.3739873711066579, -0.36451585515138873, -0.3557324968792841, -0.3476248247851217, -0.3401656072069166, -0.3333179569905482, -0.32703953024846655, -0.32128572833584457, -0.31601198016519305, -0.31117526023943753, -0.3067350162613707, -0.3026536659655754, -0.2988967949852821, -0.29543315734493447, -0.2922345530378756, -0.2892756351069323, -0.2865336818226254, -0.28398835725245064, -0.28162147483338273, -0.2794167725834207, -0.27735970460090087, -0.27543725089562443, -0.2736377459603787, -0.27195072550365396, -0.2703667902110034, -0.2688774851280691, -0.26747519315947343, -0.2661530411903179, -0.2649048174143118, -0.2637248985523577, -0.2626081857792819, -0.26155004827666417, -0.2605462734941497, -0.2595930232515151, -0.2586867949739933, -0.25782438740816005, -0.25700287027577673, -0.25621955734917634, -0.255471982554603, -0.2547578787248348, -0.2540751586605907, -0.2534218982618306, -0.2527963214339941, -0.25219678660076994, -0.2516217746299212, -0.25106987796829827, -0.25053979090169776, -0.25003030079031774, -0.24954028016197327, -0.2490686795744459, -0.24861452117381688, -0.2481768928640662, -0.2477549430011976, -0.24734787563722804, -0.24695494610438118, -0.24657545712915052, -0.24620875514290574, -0.24585422703997395], [0.3364294058519839, 0.33669285847575736, 0.33698122982756473, 0.33729690235069754, 0.33764244892963546, 0.33802063782388103, 0.33843443702545883, 0.33888701500215745, 0.3393817435594926, 0.3399221978836984, 0.34051216057165234, 0.34115562895961915, 0.3418568304047511, 0.34262024977347494, 0.3434506747033126, 0.3443532648409935, 0.3453336517240366, 0.34639807568999714, 0.3475535640247891, 0.34880815260427056, 0.3501711472508795, 0.35165341519943283, 0.3532676900531655, 0.3550288648065951, 0.3569542412668376, 0.3590636991794902, 0.3613797441096267, 0.36392738963723303, 0.3667338220713354, 0.36982778253235793, 0.3732385789228374, 0.37699461198931417, 0.3811212747028989, 0.38563808290938084, 0.39055495096641835, 0.3958676824959326, 0.40155304172716555, 0.40756417831614655, -0.45563165341935985, -0.44122943099166534, -0.42664395012240774, -0.41212894577406445, -0.3979380046113796, -0.3842990601813021, -0.37139388155398834, -0.35934705310519277, -0.3482253251889347, -0.3380450121113725, -0.32878365347435334, -0.32039245141295325, -0.31280721349454055, -0.30595681633871763, -0.2997691137155236, -0.29417468005466674, -0.2891089245995637, -0.28451307929190506, -0.280334462332803, -0.27652630903544306, -0.27304736773849925, -0.26986138777644086, -0.26693657691635764, -0.26424507267836717, -0.26176245088695893, -0.25946728184499435, -0.2573407368912335, -0.2553662438360469, -0.25352918759606524, -0.2518166514194995, -0.25021719388472974, -0.2487206570394811, -0.24731800142525628, -0.2460011641924993, -0.24476293698067053, -0.24359686068213549, -0.2424971346229441, -0.241458538046313, -0.24047636210589118, -0.23954635084304243, -0.23866464985510305, -0.23782776155745466, -0.23703250610758886, -0.23627598720268495, -0.23555556207710637, -0.23486881512654278, -0.2342135346779557, -0.2335876924783271, -0.23298942555279112, -0.23241702012773757, -0.23186889735186256, -0.23134360058737613, -0.23083978409325923, -0.23035620290083259, -0.22989170377453405, -0.22944521709791488, -0.22901574958799742, -0.22860237778113657, -0.22820424204796197, -0.2278205414121217, -0.22745052863517046, -0.22709350591174982, -0.22674882091430604], [0.33401731969392756, 0.33408911821751275, 0.33416739859131184, 0.3342526082302584, 0.3343451856161508, 0.33444554794612813, 0.3345540764719104, 0.3346711000028151, 0.33479687558984494, 0.33493156942665436, 0.3350752378639683, 0.33522781075792807, 0.33538908131661316, 0.335558705180496, 0.3357362141871185, 0.3359210501941945, 0.3361126246046737, 0.336310408909938, 0.33651405953515123, 0.33672357801858865, 0.3369395032000284, 0.3371631267238264, 0.3373967195574288, 0.3376437514654569, 0.3379090886702869, 0.338199152770315, 0.33852203606245723, 0.3388875736777841, 0.3393073833935105, 0.33979488744348174, 0.3403653272176932, 0.34103576764790944, 0.34182506111128674, 0.34275369856697324, 0.34384341532450335, 0.345116337506262, 0.3465933542887889, 0.34829129448447915, 0.35021841105692175, 0.3523676804599454, 0.3547073421505189, 0.3571636468208155, 0.32941831182028736, -0.4036401679004733, -0.38423618180647523, -0.36548056707652066, -0.34792352031820073, -0.33192914050588485, -0.3176620039651752, -0.305119030652083, -0.294186238815076, -0.284693497173226, -0.27645420879664684, -0.2692887318663253, -0.26303557792541454, -0.2575550670032847, -0.25272898050265624, -0.24845842162848442, -0.24466109963789506, -0.24126863669680887, -0.238224151751119, -0.23548019934279552, -0.23299705864693365, -0.23074133429575738, -0.22868482098079568, -0.2268035851072696, -0.22507722231768312, -0.22348825635670266, -0.22202165110732253, -0.22066441314769492, -0.21940526680252148, -0.2182343873411945, -0.21714318099578378, -0.2161241027848142, -0.21517050498779255, -0.21427651057540942, -0.21343690703558593, -0.2126470569457659, -0.21190282234623226, -0.21120050053476191, -0.21053676936052668, -0.20990864043497837, -0.20931341897373557, -0.20874866922698132, -0.20821218460131874, -0.20770196177733524, -0.2072161782072115, -0.2067531725004912, -0.20631142727744134, -0.20588955413460042, -0.20548628044561568, -0.2051004377098984, -0.2047309512919533, -0.20437683130658613, -0.20403716456230114, -0.20371110737298892, -0.2033978791724529, -0.20309675679884975, -0.20280706939111326, -0.20252819381393294, -0.20225955053752642], [0.3316340652107712, 0.33151684676535353, 0.3313879096150849, 0.33124577902195185, 0.3310887694264366, 0.3309149537629672, 0.33072212912342636, 0.3305077785078794, 0.3302690307575169, 0.3300026158013267, 0.3297048197832275, 0.32937143981482464, 0.3289977403887079, 0.32857841495684426, 0.32810755535805214, 0.3275786324046379, 0.32698449038324995, 0.3263173567531439, 0.32556886575259725, 0.32473009064884906, 0.32379157428892213, 0.32274334183852105, 0.3215748742438045, 0.3202750171509372, 0.31883179900611225, 0.317232134053711, 0.3154613902671741, 0.31350280660003094, 0.3113367450861979, 0.3089397577613653, 0.30628343280645964, 0.3033329560774831, 0.3000452800672164, 0.2963667269616401, 0.2922297550152706, 0.2875484671210451, 0.2822121984541148, 0.2760761164980501, 0.2689470799797604, 0.26056183907952146, 0.25055278121816826, 0.23839386055148637, 0.22331781113603455, 0.20420405943979247, 0.17948781947435322, 0.1473233777940166, 0.10661801289497319, 0.05941812162699023, 0.012299509882083726, -0.02756019368972673, -0.057530285239309364, -0.07898718090812196, -0.09433923615160822, -0.10556181397108233, -0.11399735189919724, -0.12051399225357784, -0.12567362015159844, -0.12984709209863254, -0.13328551329582794, -0.13616343003234377, -0.1386052319776212, -0.1407016134809176, -0.14252008068670108, -0.14411182106710996, -0.14551629979763092, -0.1467644026633117, -0.1478806287638541, -0.14888464884203145, -0.1497924317554613, -0.1506170714930235, -0.15136940319431957, -0.15205846795113587, -0.15269186789167577, -0.15327604043443088, -0.15381647232603868, -0.15431786829301686, -0.1547842851041743, -0.15521923908354296, -0.1556257929004765, -0.15600662622261297, -0.15636409359337833, -0.1567002721180124, -0.15701700105354632, -0.15731591476911788, -0.15759847044080288, -0.1578659713274213, -0.15811958651812574, -0.1583603677008405, -0.1585892634927859, -0.15880713171566185, -0.1590147499739487, -0.15921282477354026, -0.15940199945319122, -0.15958286104018526, -0.15975594629155765, -0.15992174690480354, -0.16008071415551584, -0.16023326295408324, -0.16037977540301895, -0.1605206039825262, -0.16065607435143292], [0.3292400699384679, 0.3289327955941346, 0.32859548226798907, 0.32822471914548856, 0.3278166813844834, 0.3273670810557725, 0.326871113528135, 0.3263233991652754, 0.32571792054171667, 0.3250479556107386, 0.3243060074727282, 0.32348373179225476, 0.322571863313339, 0.32156014282664813, 0.32043724662143447, 0.319190718870086, 0.317806907628718, 0.31627090145734726, 0.31456646155920964, 0.3126759388857323, 0.31058016076574546, 0.3082582659863995, 0.3056874630028581, 0.30284268401402414, 0.29969610898491084, 0.29621653848895235, 0.2923686016919156, 0.28811179436499756, 0.2833993503614245, 0.27817695870511017, 0.27238135059914015, 0.2659388035223955, 0.2587636562708582, 0.25075701994830624, 0.2418060370526831, 0.23178432887834788, 0.22055473616621057, 0.20797614125829256, 0.19391700658728084, 0.17827891278374608, 0.16103278914442498, 0.1422666839554516, 0.12223467458894177, 0.10138332658270954, 0.08032551057957704, 0.05974791461928319, 0.040279009859983006, 0.022376186835867173, 0.006279090807140619, -0.007968363305284498, -0.020458829192527617, -0.03135920414156956, -0.04086336005702407, -0.04916319097219812, -0.05643403521401069, -0.06282920923932167, -0.06847950960504079, -0.07349504349620872, -0.07796790919407215, -0.0819749808238619, -0.08558046537170938, -0.08883811522423457, -0.09179308292744892, -0.09448344925488428, -0.09694147062704062, -0.09919459315581847, -0.10126627607876415, -0.10317666104570833, -0.10494311732458428, -0.10658068730716863, -0.1081024518596756, -0.10951983112532204, -0.11084283320092325, -0.11208026058994491, -0.11323988231849569, -0.11432857802886076, -0.11535245910800995, -0.11631697091684856, -0.11722697941116422, -0.11808684481276543, -0.11890048449738089, -0.1196714268680239, -0.12040285766594039, -0.12109765991115395, -0.12175844845713968, -0.12238759998218285, -0.12298727909178808, -0.1235594611064883, -0.12410595200598706, -0.12462840593514457, -0.12512834060378353, -0.1256071508770873, -0.12606612078198864, -0.12650643415475216, -0.12692918409499043, -0.127335381379293, -0.127725961965929, -0.12810179370298158, -0.12846368233384453, -0.128812376882518, -0.12914857449825234], [0.32679658839035497, 0.3262946028545315, 0.3257437883726837, 0.3251387577509597, 0.32447350673561814, 0.32374134813776934, 0.3229348409284576, 0.32204571437618057, 0.32106478750649003, 0.3199818844325364, 0.3187857462935, 0.31746394091939933, 0.3160027713151763, 0.3143871846472379, 0.3126006826948178, 0.310625234512802, 0.30844119083728927, 0.306027197734565, 0.3033601041512881, 0.30041485498261267, 0.2971643595452065, 0.29357932265236286, 0.28962802980954194, 0.28527608342150046, 0.2804861018704443, 0.2752174118931485, 0.2694257920633554, 0.2630633580380497, 0.2560787202163368, 0.24841759200241142, 0.24002408213148385, 0.23084296375593638, 0.22082326265228147, 0.20992351504116158, 0.19811895277789304, 0.18541059057580966, 0.1718356176869129, 0.15747759570997388, 0.14247388500418623, 0.12701694216008974, 0.11134642371295556, 0.09573103958089035, 0.08044257529065746, 0.06572789207717378, 0.05178593048064428, 0.03875484112123573, 0.02671047657320713, 0.0156738695814731, 0.005623598253787776, -0.0034908160453035464, -0.011737023621726905, -0.019190604307691927, -0.025928586340572934, -0.03202531835912836, -0.03755011929380814, -0.0425661608439718, -0.04713014516603309, -0.05129245969534679, -0.055097592975197784, -0.05858467241544929, -0.0617880389635701, -0.06473780968851983, -0.06746040231173822, -0.06997900991035522, -0.07231402240915585, -0.07448339618357025, -0.07650297552492091, -0.07838677077457845, -0.08014719820693017, -0.08179528656683388, -0.08334085478331588, -0.08479266491192305, -0.08615855383921911, -0.08744554685227612, -0.0886599556946841, -0.08980746338200163, -0.09089319770356497, -0.09192179504255904, -0.09289745589520138, -0.09382399329467717, -0.09470487511258341, -0.09554326110312417, -0.09634203540933228, -0.09710383515232124, -0.09783107561720783, -0.09852597250337425, -0.09919056160528683, -0.09982671626634598, -0.10043616287624602, -0.10102049467548468, -0.10158118405515992, -0.10211959354831279, -0.10263698566630097, -0.10313453172097553, -0.10361331973000887, -0.1040743615529891, -0.10451859929620966, -0.10494691110737264, -0.10536011641720577, -0.10575898064588785, -0.10614421952414688], [0.3242633571060658, 0.3235582625180733, 0.3227847237364898, 0.3219353130646496, 0.32100178502306775, 0.3199749969261738, 0.318844824996976, 0.31760007676541235, 0.3162284005678586, 0.31471619327352585, 0.31304850791535443, 0.31120896320465263, 0.30917965713802786, 0.30694108798935815, 0.30447208525341907, 0.3017497540878793, 0.2987494360272329, 0.29544468865595164, 0.29180728681803103, 0.28780724885172404, 0.28341289417848614, 0.278590945404531, 0.27330669874678293, 0.2675243059113157, 0.2612072297253967, 0.25431896539192067, 0.24682414171731182, 0.23869013557494156, 0.22988933318550764, 0.22040214218035103, 0.21022078108055808, 0.19935372953459662, 0.1878305014727637, 0.17570611560685023, 0.16306433946417442, 0.15001859078057933, 0.13670945468582119, 0.12329825228913549, 0.109956970768458, 0.0968559026806659, 0.08415112546774495, 0.07197409429081603, 0.0604250213937938, 0.04957064255176746, 0.03944589450390623, 0.030058330520780885, 0.021393908939288053, 0.013422989911688887, 0.006105759692388801, -0.0006033100802795843, -0.006752065304521437, -0.012388251865338873, -0.017557911389953773, -0.022304404565378633, -0.02666789169242989, -0.03068513001668194, -0.03438947974349915, -0.03781103961405563, -0.04097685642980409, -0.04391117082925433, -0.04663567469447827, -0.04916976478654789, -0.051530783542940384, -0.053734242189865, -0.05579402407434131, -0.05772256784166174, -0.05953103112584657, -0.06122943599155306, -0.06282679765853061, -0.0643312381277994, -0.06575008631710233, -0.06708996622818475, -0.06835687455013328, -0.06955624897403823, -0.07069302835882141, -0.07177170575919334, -0.07279637520724691, -0.07377077302619739, -0.07469831436658936, -0.07558212555370503, -0.07642507276892019, -0.07722978751813159, -0.07799868927861198, -0.0787340056689807, -0.07943779043696253, -0.08011193953113249, -0.08075820547982104, -0.08137821025948, -0.0819734568668089, -0.08254533970069744, -0.0830951539006044, -0.08362410378663299, -0.08413331044074468, -0.08462381859442303, -0.08509660283571918, -0.08555257325548737, -0.08599258053243375, -0.08641742062599533, -0.08682783894740709, -0.08722453423528975, -0.08760816206683941], [0.3215960381640244, 0.32067536830387056, 0.31966544217174686, 0.3185567071435571, 0.31733859862947966, 0.315999452971937, 0.314526416828965, 0.31290535849171164, 0.311120779715079, 0.30915573198301516, 0.30699174157532383, 0.3046087461768465, 0.3019850492554106, 0.29909729837316235, 0.295920495246655, 0.2924280465472684, 0.2885918667823333, 0.28438254551191733, 0.27976959624184516, 0.27472180727492557, 0.269207724142813, 0.26319630071000333, 0.2566577705202526, 0.24956479883205773, 0.24189398242536697, 0.2336277559274862, 0.2247567329189657, 0.21528244697245924, 0.2052203558131076, 0.19460283321196314, 0.18348171666518098, 0.1719298447464972, 0.16004096887625607, 0.14792752836075707, 0.13571607623989834, 0.12354060886778129, 0.1115345663039129, 0.09982265382840794, 0.08851372705083449, 0.07769573368155847, 0.0674332078047648, 0.057767255199618006, 0.04871753330479578, 0.04028551385785306, 0.03245831474713512, 0.0252125281475557, 0.01851766788267284, 0.0123390442372866, 0.006640015372202157, 0.001383653857576661, -0.0034660876384151607, -0.007943612685760826, -0.012081224261248025, -0.015908892215545478, -0.019454178157847224, -0.022742266116495102, -0.025796060570332457, -0.028636324209607267, -0.031281836083401515, -0.033749557040550826, -0.03605479389620214, -0.03821135698018807, -0.040231707978090725, -0.042127096501818784, -0.04390768482879892, -0.04558266091433083, -0.0471603401737255, -0.04864825674856377, -0.05005324510989695, -0.05138151284013759, -0.05263870548740002, -0.05382996427915643, -0.05495997749099146, -0.05603302613151584, -0.05705302463298878, -0.058023557045153495, -0.05894790932977756, -0.05982909811793746, -0.06066989641050213, -0.06147285653235812, -0.06224033065034007, -0.06297448916799553, -0.06367733720458801, -0.06435072939469677, -0.06499638318143752, -0.06561589079047536, -0.0662107299949497, -0.0667822738579531, -0.06733179950633783, -0.0678604960748963, -0.06836947191064979, -0.06885976107147229, -0.06933232926472499, -0.06978807919869823, -0.07022785552456767, -0.07065244923063574, -0.07106260173943824, -0.07145900861978305, -0.07184232296575743, -0.07221315849929155, -0.07257209240721352], [0.31874695811557885, 0.31759392941285114, 0.31632926742809886, 0.31494119949263677, 0.3134167612673302, 0.311741709472539, 0.30990043805566714, 0.3078759010710215, 0.3056495464700859, 0.30320126595139385, 0.3005093675523334, 0.29755057907219395, 0.2943000924616328, 0.2907316615177251, 0.28681776776996415, 0.28252987244122707, 0.2778387758052183, 0.2727151085589199, 0.26712998461303883, 0.261055848163096, 0.25446755071800453, 0.2473436944941021, 0.23966826721836298, 0.23143257532412065, 0.2226374376788911, 0.21329553671958124, 0.20343373266896236, 0.19309504268748867, 0.18233989499069736, 0.17124622729425099, 0.15990805192799584, 0.14843228717154844, 0.1369339469655877, 0.12553012899136817, 0.11433354014492991, 0.10344644031340167, 0.09295581009780562, 0.08293027780306161, 0.07341897052869228, 0.06445210402199919, 0.05604288787408862, 0.048190229997864265, 0.04088175643415326, 0.034096770071656124, 0.027808904061501494, 0.021988346363620792, 0.016603603226773345, 0.011622828194585821, 0.007014774318594874, 0.0027494384720903042, -0.00120153448545679, -0.0048646275908375, -0.008264357775104259, -0.011423272415012065, -0.014362006199007737, -0.01709937588479349, -0.01965249676010572, -0.022036909467242793, -0.024266709404120235, -0.026354673633044, -0.02831238207302178, -0.03015033113335619, -0.03187803886768137, -0.03350414134076374, -0.03503648030152107, -0.03648218255009894, -0.03784773146945852, -0.039139031378837785, -0.04036146520701678, -0.04151994621192401, -0.04261896427792777, -0.04366262730724202, -0.04465469828930679, -0.045598628419007525, -0.04649758681288674, -0.04735448705321588, -0.04817201100699009, -0.048952630178551004, -0.04969862487700638, -0.05041210143322772, -0.05109500768524455, -0.051749146900199605, -0.052376190408306655, -0.052977688770383224, -0.0535550822312274, -0.05410970976270235, -0.05464281754550271, -0.05515556658141563, -0.05564903947195177, -0.05612424676819572, -0.05658213255177458, -0.05702357974108807, -0.0574494146416491, -0.05786041135902309, -0.058257295703061374, -0.05864074871914582, -0.05901141003258559, -0.05936988077406369, -0.059716726461441993, -0.06005247936936442, -0.060377640974252245], [0.3156623327982082, 0.31425541331736895, 0.312712554881319, 0.3110196733133961, 0.30916134058759326, 0.3071207099986495, 0.3048794556225154, 0.30241772889532825, 0.29971414176089795, 0.2967457830424074, 0.29348828236365065, 0.2899159320937983, 0.2860018856349136, 0.2817184508837052, 0.2770375021835214, 0.2719310363479366, 0.2663719011598005, 0.26033472560816406, 0.2537970788578683, 0.24674087712212156, 0.23915404208700863, 0.231032386242223, 0.22238165485136463, 0.21321959377727495, 0.20357783364918092, 0.19350330705360008, 0.1830588597253815, 0.17232272107809976, 0.1613865843670652, 0.15035223096385764, 0.13932688942092497, 0.12841779034543777, 0.11772657761180838, 0.10734429360952547, 0.09734754490246544, 0.0877962100454539, 0.07873275379273181, 0.07018294945395098, 0.06215764360996445, 0.0546551412124785, 0.04766382405075831, 0.041164703814363435, 0.03513371544386246, 0.02954365115037305, 0.024365707618230203, 0.019570666110613644, 0.015129751009233416, 0.011015222314554762, 0.007200757819582293, 0.003661675116600094, 0.0003750358294887235, -0.002680333740219254, -0.005523879102415918, -0.008173391098484473, -0.010645101797155831, -0.012953792206861436, -0.015112904441370034, -0.01713465336532849, -0.019030134486467176, -0.020809426115611984, -0.022481684645409672, -0.024055232534749393, -0.0255376388557913, -0.02693579260422041, -0.028255969150198013, -0.0295038902048681, -0.030684777909574024, -0.031803403428185106, -0.03286413064262206, -0.03387095532279716, -0.034827540293555614, -0.03573724706030035, -0.03660316400863195, -0.037428131906207085, -0.03821476672755608, -0.038965480091057714, -0.039682497763187996, -0.04036787623470062, -0.04102351760195688, -0.041651183189735264, -0.04225250556716276, -0.04282899952173835, -0.04338207214578205, -0.04391303161103721, -0.04442309546397283, -0.04491339791936966, -0.04538499664310791, -0.04583887873938153, -0.04627596637215703, -0.046697121737985015, -0.047103151750693684, -0.04749481217951157, -0.04787281148171729, -0.04823781437537633, -0.048590444947794964, -0.048931289639483566, -0.04926089996288496, -0.04957979498697895, -0.04988846350962106, -0.0501873662977097, -0.05047693790339025], [0.31227867685830546, 0.3105909390295736, 0.30874067528676363, 0.3067114259670909, 0.30448528170387235, 0.3020428423725967, 0.29936320238019576, 0.2964239722870019, 0.29320134723047886, 0.28967023750696796, 0.28580447668226583, 0.2815771277043808, 0.2769609096520078, 0.2719287706636493, 0.2664546344573253, 0.2605143466245572, 0.25408684347578614, 0.24715555542657697, 0.23971003767184484, 0.23174779186186711, 0.22327619534015497, 0.21431440030611526, 0.20489499670700795, 0.19506517318885486, 0.18488707530541149, 0.1744370777912927, 0.16380377987708528, 0.15308470430522902, 0.14238190739213863, 0.13179693619605715, 0.12142572724185996, 0.11135407562818145, 0.10165419504711082, 0.092382672191345, 0.0835798621832815, 0.07527054649718323, 0.06746553119482357, 0.06016381379889424, 0.05335497552005464, 0.04702153034522283, 0.04114105267316148, 0.03568798831201292, 0.03063511832698751, 0.02595468864274153, 0.02161924299898743, 0.01760220748875696, 0.01387827614631476, 0.010423643244752867, 0.007216121248589502, 0.00423517640215465, 0.0014619070910413257, -0.0011210158458752062, -0.0035294325201569166, -0.005777790730174814, -0.007879248669159011, -0.009845778494756985, -0.011688267431416932, -0.01341661421639273, -0.01503981966420298, -0.01656607068481719, -0.01800281758360356, -0.019356844674636164, -0.020634334488729422, -0.021840925950211698, -0.02298176687619602, -0.02406156136861881, -0.02508461241471238, -0.02605486026995507, -0.02697591681954492, -0.027851096637327544, -0.02868344471396611, -0.029475761497220532, -0.030230625325895488, -0.030950412670765814, -0.03163731629079436, -0.03229336160501717, -0.03292042149798746, -0.03352022956282852, -0.03409439213429977, -0.034644399188231034, -0.035171634121912376, -0.03567738263881637, -0.03616284086943722, -0.03662912260606532, -0.03707726589795968, -0.03750823925694391, -0.03792294693918663, -0.03832223408359425, -0.03870689120734738, -0.03907765837151089, -0.03943522896646101, -0.039780253258758336, -0.040113341399269586, -0.04043506654793916, -0.04074596736690239, -0.0410465505715365, -0.04133729310746048, -0.04161864433430296, -0.04189102776052778, -0.04215484297135674, -0.04241046711664964], [0.30852306076575786, 0.30652169687287767, 0.30432865748876026, 0.3019251078982599, 0.29929073696149544, 0.2964037757294413, 0.29324106298188823, 0.28977817156795993, 0.2859896118756886, 0.2818491317248366, 0.2773301347620567, 0.2724062417825195, 0.26705202088895064, 0.2612439115212979, 0.25496136225190824, 0.24818819305240325, 0.2409141715122054, 0.23313676544878348, 0.2248629896596448, 0.2161112125123701, 0.20691272801428084, 0.19731284464609544, 0.18737121613514063, 0.17716115277455202, 0.16676774299853392, 0.15628476444459238, 0.14581057309897005, 0.13544336207499796, 0.12527633299692909, 0.11539335762373426, 0.10586562104101915, 0.09674954532177793, 0.08808606180870626, 0.07990108890817993, 0.07220693221649199, 0.0650042667041717, 0.05828437782306395, 0.05203140084132585, 0.04622437922337497, 0.04083904034047592, 0.035849249531946015, 0.031228147083041335, 0.026948998669809043, 0.02298580222345592, 0.019313697115698858, 0.015909219011735587, 0.01275043812890786, 0.009817012455020091, 0.007090180820828351, 0.004552715285164766, 0.002188847424267948, -1.5820703350044596e-05, -0.002074413300857003, -0.003998879800192867, -0.005800092461587525, -0.007487940180720187, -0.009071417126129688, -0.010558705333398422, -0.011957251001856406, -0.01327383442903951, -0.014514633705054791, -0.015685282634521514, -0.016790923054280427, -0.017836252156204324, -0.01882556505497135, -0.019762793190569283, -0.02065153882051618, -0.0214951060443056, -0.02229652876519239, -0.023058595667617254, -0.02378387285288852, -0.02447472414480245, -0.025133329276844307, -0.02576170043917969, -0.026361697043935095, -0.026935039176578357, -0.027483319548885277, -0.028008014530900738, -0.028510493951994675, -0.028992030065772667, -0.029453805616920903, -0.029896921164926482, -0.030322401808746235, -0.030731203172866373, -0.03112421695140455, -0.031502275882484554, -0.031866158363659025, -0.03221659258050025, -0.032554260344589636, -0.03287980053301709, -0.033193812278341284, -0.03349685790446344, -0.03378946557374363, -0.03407213173550261, -0.03434532340702745, -0.03460948018247478, -0.03486501618372628, -0.03511232178275492, -0.035351765229457044, -0.03558369412074924, -0.035808436787061027], [0.3043089190623043, 0.3019546582382908, 0.29937685363748656, 0.2965544190582641, 0.29346488846884, 0.2900845312311944, 0.28638854166861805, 0.2823513213578366, 0.2779468754381824, 0.27314934586430795, 0.26793370638452885, 0.2622766424338394, 0.2561576358727429, 0.24956026422539423, 0.24247370666548917, 0.23489442252986592, 0.2268279280813772, 0.21829054895251687, 0.2093109685088308, 0.1999313441058561, 0.19020773030162985, 0.1802095620798312, 0.17001802169225044, 0.15972324801492377, 0.14942053505410868, 0.13920585937764685, 0.12917122778046775, 0.11940039142568892, 0.1099654113248647, 0.10092439790602015, 0.09232053483292191, 0.0841822921839821, 0.07652458644616189, 0.06935057345365436, 0.0626537611039204, 0.056420178539045907, 0.05063041218170383, 0.04526139334840451, 0.04028788558321139, 0.03568366554543445, 0.03142242028133424, 0.02747839890723469, 0.023826861757701323, 0.020444369203588053, 0.017308947741025094, 0.01440016526225918, 0.011699141147637704, 0.009188511529540477, 0.0068523649879388415, 0.0046761602380307465, 0.0026466340115725018, 0.0007517051329273272, -0.0010196212055255671, -0.0026773462686513483, -0.004230566023771587, -0.005687553812649071, -0.007055837002852172, -0.008342267394411351, -0.009553085657778126, -0.010693979860334935, -0.011770138569371369, -0.012786298850137712, -0.01374678952644004, -0.014655570227358083, -0.015516266481402141, -0.01633220130750246, -0.017106423613405752, -0.01784173376685061, -0.018540706548225927, -0.019205711811959958, -0.019838933096764322, -0.020442384400588764, -0.021017925254898984, -0.021567274341961706, -0.022092021774898996, -0.02259364022342325, -0.023073494895246682, -0.02353285265617444, -0.023972890205353536, -0.024394701568219546, -0.024799304831404356, -0.025187648282518182, -0.025560615992802127, -0.025919032893227723, -0.026263669390004907, -0.026595245614888796, -0.026914435206411014, -0.02722186890240863, -0.027518137671311393, -0.027803795718945423, -0.02807936314377102, -0.02834532842872406, -0.02860215066516858, -0.028850261699556512, -0.029090067962009414, -0.02932195231458934, -0.029546275585584425, -0.02976337814783392, -0.029973581207670463, -0.030177188161545132, -0.030374485699343978], [0.2995301505334922, 0.29677659518043953, 0.2937649698407476, 0.2904722666919355, 0.2868743800054325, 0.2829463650754249, 0.27866280500671436, 0.273998307608295, 0.26892815542369064, 0.26342913090007514, 0.2574805365904389, 0.251065420054168, 0.24417199981929372, 0.2367952638689026, 0.22893867743796648, 0.22061589242058233, 0.21185229752952495, 0.20268620084423716, 0.19316940033593966, 0.1833669012671848, 0.1733555929553212, 0.16322181241154254, 0.15305788959073396, 0.1429579540615542, 0.13301344022137584, 0.12330880700898561, 0.11391795828120976, 0.10490172077248161, 0.09630654341134104, 0.08816438131382043, 0.08049356904214022, 0.07330039732344673, 0.0665810894749228, 0.06032390699188639, 0.05451118009785816, 0.04912112935059909, 0.04412941015381122, 0.03951036042102274, 0.035237965008430905, 0.03128656913938599, 0.027631381090994722, 0.024248805305827403, 0.021116643863727802, 0.018214198999416453, 0.015522303795290071, 0.013023302287411553, 0.01070099568622851, 0.00854056710597817, 0.006528493951687864, 0.004652454524666894, 0.002901233507724754, 0.001264629337320855, -0.00026663452371522567, -0.001700993154017283, -0.0030461178995793148, -0.004308988191805696, -0.0054959572808463975, -0.0066128121117294825, -0.00766482775265942, -0.00865681662304496, -0.009593172959164065, -0.010477912860697103, -0.011314710440228026, -0.012106930250563863, -0.012857656533221018, -0.013569719487083631, -0.014245718867911705, -0.014888045269014327, -0.01549889922928216, -0.016080308441601687, -0.016634143294758985, -0.01716213077548545, -0.01766586716841445, -0.01814682935479084, -0.018606385138859594, -0.01904580255818189, -0.019466258228323596, -0.019868845054116235, -0.020254579063351486, -0.02062440572401769, -0.020979205639072518, -0.021319799691490005, -0.021646953805433355, -0.02196138319749963, -0.022263756341850183, -0.022554698484988478, -0.022834794961468674, -0.023104594161015513, -0.023364610248748363, -0.023615325704035683, -0.023857193566456658, -0.024090639587154072, -0.024316064140020188, -0.02453384400777381, -0.024744334015782243, -0.02494786855231368, -0.02514476292991219, -0.025335314689929334, -0.025519804801170665, -0.02569849869856, -0.025871647348569837], [0.29406029569348036, 0.2908538716046998, 0.2873526674858411, 0.28353241008943897, 0.2793682747322279, 0.2748353424715795, 0.26990920146010566, 0.26456671345096083, 0.2587869647011054, 0.25255241197091394, 0.24585022313608462, 0.23867379021146817, 0.23102436339212318, 0.2229127133840727, 0.21436068325598612, 0.20540243995010599, 0.19608520220132775, 0.1864692087888038, 0.1766267293877597, 0.16664001332748768, 0.15659821596042178, 0.14659351765129713, 0.13671681351054232, 0.12705345113070265, 0.11767950083727641, 0.1086589493601906, 0.10004203749861773, 0.09186476972988444, 0.08414945612138425, 0.07690603524624251, 0.07013388697590983, 0.06382386012870711, 0.05796029315117579, 0.05252287467903116, 0.04748825496808351, 0.04283137296253159, 0.03852650136706259, 0.0345480344933371, 0.030871055388676183, 0.027471722631148054, 0.02432751436307612, 0.02141736376541914, 0.01872171427396907, 0.016222517456032648, 0.013903191646377877, 0.01174855482251047, 0.009744742087601566, 0.007879115039497009, 0.006140168385790901, 0.004517437186574824, 0.003001407432630998, 0.0015834310943070307, 0.0002556467197862844, -0.0009890940135584003, -0.0021572938851868173, -0.003254871828954009, -0.004287219016422483, -0.005259249703954083, -0.006175447186123506, -0.0070399052527001516, -0.007856365539506527, -0.008628251144656929, -0.009358696872975969, -0.010050576411366308, -0.010706526810544403, -0.011328970424585805, -0.011920134732626764, -0.01248207010880975, -0.013016665848461173, -0.013525664621635514, -0.014010675446616716, -0.014473185479790374, -0.01491457054665446, -0.015336104791551008, -0.015738969301391847, -0.01612425992593458, -0.016492994421170692, -0.016846118886562067, -0.01718451356621742, -0.017508998227615535, -0.017820336930562064, -0.01811924246668184, -0.018406380346927875, -0.01868237245519566, -0.018947800399423897, -0.019203208524732673, -0.01944910673897482, -0.019685973030330928, -0.01991425583358719, -0.020134376143833066, -0.020346729506204753, -0.0205516877978269, -0.020749600926869505, -0.0209407983089136, -0.021125590325038246, -0.02130426958729359, -0.021477112135876553, -0.021644378557827082, -0.021806315013044753, -0.02196315415045902, -0.02211511599186622], [0.28774554767757365, 0.28402596883284303, 0.27997384252914514, 0.275564767571403, 0.2707746925703738, 0.26558062435803365, 0.25996150945030294, 0.2538993008680315, 0.24738021168063185, 0.24039613933638648, 0.23294621904987878, 0.22503842931888585, 0.21669113002417717, 0.20793436661992004, 0.19881073641524694, 0.18937559152059436, 0.1796963775244258, 0.16985097141654038, 0.1599250114661359, 0.15000836605173973, 0.1401910549139025, 0.1305590536584944, 0.12119045399019512, 0.11215239273086297, 0.10349902636875541, 0.095270645252576, 0.08749384898468548, 0.08018257628141257, 0.07333971753197588, 0.06695903532348879, 0.06102715693425864, 0.05552546360681987, 0.050431767689577356, 0.04572172284541054, 0.04136995656986997, 0.037350940558990686, 0.03363963123877767, 0.03021191754208985, 0.0270449144183047, 0.02411713662513648, 0.021408582841065282, 0.018900754580364776, 0.01657662951051364, 0.014420604238733148, 0.012418417938015125, 0.010557065190855752, 0.008824703987041715, 0.007210563169465445, 0.0057048520689733095, 0.0042986741184307675, 0.002983945748681549, 0.0017533208002156186, 0.0006001209730506218, -0.0004817279107847128, -0.001497753960467918, -0.00245299190055448, -0.0033520307598706722, -0.004199056891231123, -0.004997892757383937, -0.005752031898289545, -0.006464670300797337, -0.007138734682964554, -0.007776907876181127, -0.008381651667200174, -0.008955227320949888, -0.009499714045674068, -0.01001702560759199, -0.01050892531123182, -0.010977039445712933, -0.011422869458819207, -0.011847802925402107, -0.01225312342632634, -0.01264001949556004, -0.013009592732881714, -0.013362865110323696, -0.013700785616073574, -0.014024236270913093, -0.014334037594874616, -0.014630953569731986, -0.014915696154567115, -0.015188929405034912, -0.01545127319795725, -0.015703306667017358, -0.015945571306637873, -0.016178573845728295, -0.01640278881028223, -0.016618660941276175, -0.01682660737999342, -0.01702701964708453, -0.017220265507425836, -0.01740669064414746, -0.017586620209694814, -0.017760360266905195, -0.017928199095727848, -0.018090408404688674, -0.01824724446279191, -0.01839894910801476, -0.01854575072381337, -0.018687865110813107, -0.01882549630458996, -0.018958837331119582], [0.2803948417530364, 0.2760965119533232, 0.27142892485096226, 0.2663693509407459, 0.2608967477522164, 0.25499275027626567, 0.2486428391030806, 0.24183767473850182, 0.23457456486396921, 0.22685900098631961, 0.21870616290383182, 0.21014224721751873, 0.20120543628521403, 0.19194630001448232, 0.18242742717131577, 0.17272213495671096, 0.16291220286547414, 0.15308471826166326, 0.14332828118310914, 0.13372894125080137, 0.12436631552148825, 0.11531030841943846, 0.10661875584948888, 0.09833615012342634, 0.09049343211381355, 0.08310869590957637, 0.07618856356360837, 0.06972996180094171, 0.06372205643344131, 0.05814815004197982, 0.05298741214061664, 0.048216367612404554, 0.043810116781262565, 0.039743291913524104, 0.0359907758952005, 0.032528216802454324, 0.02933237631210517, 0.026381346692826213, 0.023654667899219106, 0.02113337082418809, 0.018799967945827945, 0.016638407923178278, 0.014634006840267944, 0.012773365436906658, 0.011044279299124327, 0.009435646775479256, 0.007937378014659657, 0.006540307286460489, 0.00523610999606916, 0.004017225131935476, 0.002876783563376506, 0.0018085421251541334, 0.0008068235302758353, -0.00013353832845197644, -0.0010172478859793443, -0.00184859264492232, -0.0026314835178951057, -0.0033694911885362444, -0.004065878795096012, -0.004723631337803624, -0.005345482086521969, -0.005933936358641034, -0.006491292835924867, -0.007019662777469904, -0.0075209872796158095, -0.00799705279296603, -0.008449505117035017, -0.008879862010513051, -0.009289524520220027, -0.009679787255489458, -0.010051847623419263, -0.010406814217180482, -0.010745714347887514, -0.011069500924222098, -0.011379058632336125, -0.011675209590183755, -0.011958718426832604, -0.01223029696292599, -0.012490608391100722, -0.012740271158879324, -0.012979862442755064, -0.01320992135696386, -0.01343095187532839, -0.013643425469993531, -0.01384778358018579, -0.014044439816458976, -0.014233782022994745, -0.014416174136293591, -0.01459195791702328, -0.014761454524151674, -0.014924965956790714, -0.015082776409240495, -0.015235153487950015, -0.015382349360372416, -0.015524601765545043, -0.015662135022072476, -0.01579516089559263, -0.015923879427585774, -0.016048479699225737, -0.01616914053077778, -0.016286031160696268], [0.27177798762782146, 0.2668339714886656, 0.26148863745360273, 0.25572355310399786, 0.24952377257208624, 0.24287908210481035, 0.23578537746379524, 0.2282461201324999, 0.2202737878230785, 0.21189119466578532, 0.20313252073463062, 0.19404386074657154, 0.18468309990092635, 0.17511895231571728, 0.16542907954681496, 0.155697323560279, 0.1460102348733976, 0.1364532117404238, 0.12710665687102818, 0.11804256892321519, 0.10932191719369655, 0.10099301253935167, 0.09309092242049388, 0.0856378335040553, 0.07864415530677604, 0.07211011644239562, 0.06602760430980226, 0.06038204217368204, 0.055154150574804106, 0.05032150080888442, 0.045859815426858574, 0.04174400912192411, 0.03794898629096366, 0.034450225624460984, 0.031224186848920255, 0.028248574817435923, 0.025502493111428493, 0.02296651476687117, 0.020622692764035833, 0.018454528573727202, 0.016446912552854798, 0.01458604687470455, 0.012859358757300043, 0.011255409534342675, 0.009763803550296046, 0.008375099441931155, 0.0070807255749301135, 0.005872900546066262, 0.004744559389727954, 0.0036892855872387997, 0.0027012488080373487, 0.0017751482818262332, 0.0009061613490572995, 8.989701946404693e-05, -0.0006776460134005902, -0.0014001171717055172, -0.0020808480034943955, -0.0027228827783254417, -0.0033290059702402175, -0.0039017669778544928, -0.004443502285376155, -0.004956355443074045, -0.005442294978760032, -0.005903130521105027, -0.00634052732079482, -0.006756019293558069, -0.007151020797618202, -0.007526837244210327, -0.007884674664754954, -0.008225648356894766, -0.00855079069537723, -0.008861058202970895, -0.009157337934809107, -0.009440453288057427, -0.009711169258828534, -0.00997019720677983, -0.01021819920360656, -0.010455791968492889, -0.010683550459802404, -0.010902011151895152, -0.011111675018550926, -0.011313010253825695, -0.011506454760304763, -0.011692418432176055, -0.011871285225044659, -0.012043415078803577, -0.01220914565675102, -0.01236879396402557, -0.012522657801216752, -0.012671017141759222, -0.012814135368106605, -0.012952260419517359, -0.013085625858977323, -0.01321445184126091, -0.013338946005308827, -0.013459304340141642, -0.013575711904181276, -0.013688343578589723, -0.013797364706970683, -0.013902931711001543, -0.014005192647939424], [0.26161578385883644, 0.25596506776107475, 0.24989115547635876, 0.24338340499065936, 0.23643681638714398, 0.22905339860658458, 0.22124354555140968, 0.21302731557509702, 0.20443547553683317, 0.19551014052693105, 0.18630483060344716, 0.176883781813995, 0.16732040978227047, 0.157694917156185, 0.14809117162875296, 0.13859310598217078, 0.12928099999543363, 0.12022803642453894, 0.1114974939130029, 0.10314082510536338, 0.09519672875743623, 0.08769117134956872, 0.08063820201592264, 0.07404133403747437, 0.0678952530715975, 0.06218763742355904, 0.05690092229052368, 0.052013896174148755, 0.04750306760826106, 0.043343781802786197, 0.03951109363949712, 0.035980421157557174, 0.03272801201079645, 0.02973125664423648, 0.026968880925405614, 0.024421046740769725, 0.022069384800065706, 0.01989697893383635, 0.017888317424542777, 0.016029222938506393, 0.014306769880313652, 0.012709195451638067, 0.011225809064285386, 0.009846903069764323, 0.00856366695623123, 0.007368106223243132, 0.006252966689963557, 0.00521166451379429, 0.004238221974244283, 0.003327208873681542, 0.002473689327807449, 0.0016731735299480022, 0.000921574240468459, 0.00021516754565809038, -0.00044944248179135116, -0.0010753555418041572, -0.0016654036507084413, -0.0022221768045227464, -0.002748045987594594, -0.0032451838969542735, -0.0037155835085584954, -0.004161074807299769, -0.004583339798546859, -0.004983926041180808, -0.0053642588022313475, -0.005725652034040962, -0.006069318251370248, -0.0063963774556903275, -0.0067078651804735046, -0.007004739774121305, -0.007287888985821667, -0.007558135923652287, -0.007816244446811282, -0.008062924079982992, -0.008298834447156622, -0.00852458931832345, -0.008740760288453941, -0.008947880105601769, -0.009146445739585118, -0.009336921150445932, -0.00951973982546761, -0.009695307100781037, -0.009864002278764161, -0.010026180570644527, -0.010182174867559013, -0.01033229737954855, -0.010476841116904723, -0.01061608128068059, -0.010750276508186829, -0.010879670040274902, -0.011004490795922806, -0.01112495434484373, -0.011241263828779324, -0.011353610788443547, -0.011462175943513842, -0.011567129906175921, -0.011668633845470566, -0.011766840091272712, -0.011861892711792166, -0.011953928033108241, -0.01204307513550873], [0.24956754051272512, 0.24316732839135113, 0.23633999582690635, 0.22908679300532597, 0.221416780476396, 0.21334803632564814, 0.20490866778063577, 0.19613748157483002, 0.18708415237578535, 0.17780873745009984, 0.16838042662940111, 0.15887549441304927, 0.1493745305010421, 0.13995914715684066, 0.13070846478790443, 0.12169573519678778, 0.11298545504160984, 0.10463124101250187, 0.09667461778004949, 0.0891447297614576, 0.08205886441837507, 0.07542359746041782, 0.06923633530637474, 0.06348704060904353, 0.058159963556033034, 0.053235251729105926, 0.0486903604535911, 0.04450122957036129, 0.04064322153864097, 0.03709183860405574, 0.033823246108042326, 0.030814634379247252, 0.028044451099113132, 0.025492533184124255, 0.02314016334647917, 0.02097007196293532, 0.018966400766416314, 0.017114641191309232, 0.015401556963993812, 0.013815098227972555, 0.012344312233711463, 0.010979254194008803, 0.009710900825268709, 0.008531068019653532, 0.007432333628866417, 0.006407965803450821, 0.005451857044754149, 0.004558463875795837, 0.003722751960442139, 0.0029401463193501343, 0.002206486353106385, 0.0015179852547539952, 0.0008711934619860529, 0.0002629657984520861, -0.0003095680750782037, -0.0008490301824473079, -0.001357818056099802, -0.0018381261565778573, -0.0022919650342849707, -0.0027211786392840054, -0.0031274597938093507, -0.0035123641573484576, -0.0038773227565123136, -0.004223653287542817, -0.004552570276473489, -0.004865194259313199, -0.005162560048759701, -0.0054456242090807905, -0.005715271797136268, -0.005972322482389103, -0.0062175360627954035, -0.006451617485197403, -0.0066752213717542475, -0.006888956162985238, -0.007093387849391064, -0.007289043390112937, -0.0074764138042873185, -0.007655957004082836, -0.007828100368676871, -0.007993243096823477, -0.008151758358010852, -0.008303995249139717, -0.008450280601195459, -0.008590920621699638, -0.008726202401017957, -0.008856395311216403, -0.008981752252751107, -0.00910251084884095, -0.009218894507217357, -0.009331113408688196, -0.009439365427784452, -0.009543836964937213, -0.009644703724916326, -0.009742131432403767, -0.009836276498798924, -0.009927286622026799, -0.010015301368905938, -0.010100452687773043, -0.010182865396977547, -0.010262657640307538, -0.010339941300575362], [0.23523661790440897, 0.22808300907806967, 0.22052599914434978, 0.2125825944394215, 0.20427913510705764, 0.1956519342119698, 0.18674748550376208, 0.1776221045939721, 0.16834089721298895, 0.15897600736242268, 0.14960418834944633, 0.1403038446152145, 0.13115179156510948, 0.12222004672739573, 0.1135729785886106, 0.10526508804788293, 0.09733960030307287, 0.08982792001762618, 0.08274988623291435, 0.07611467331436117, 0.06992214129178365, 0.06416442889924312, 0.0588276126257945, 0.05389329265055309, 0.049340016578131696, 0.04514449173454693, 0.04128257173647398, 0.037730025288777114, 0.034463109365802325, 0.03145897579411283, 0.028695941557870697, 0.026153651680097312, 0.023813160127961197, 0.021656950190564572, 0.019668911808423672, 0.017834289515757717, 0.01613961160044397, 0.014572608294891154, 0.013122124793827794, 0.011778033127882281, 0.010531145778106321, 0.009373132809631812, 0.008296443708040613, 0.0072942345215203375, 0.006360300588998058, 0.005489014858426344, 0.004675271640692813, 0.0039144355456102176, 0.003202295270895661, 0.0025350218882636, 0.0019091312683556794, 0.0013214502638376757, 0.0007690863272813431, 0.00024940023070385564, -0.00024001844500176617, -0.000701373300216801, -0.0011366808449722043, -0.0015477882409875576, -0.0019363892007255856, -0.002304038297555877, -0.002652163820201281, -0.002982079331669496, -0.003294994085464964, -0.0035920223886805047, -0.003874192064913018, -0.0041424520709831825, -0.004397679380769404, -0.004640685202325301, -0.004872220612995193, -0.005092981639691629, -0.005303613879831914, -0.005504716691081768, -0.005696846971677161, -0.00588052263022476, -0.006056225709762941, -0.006224405252567067, -0.006385479893374679, -0.006539840241067907, -0.006687851032246783, -0.006829853117206852, -0.006966165263506241, -0.007097085810780612, -0.007222894187158602, -0.007343852294884101, -0.007460205784958873, -0.007572185227875394, -0.0076800071864830954, -0.007783875204538049, -0.00788398071812324, -0.007980503889378099, -0.008073614381078897, -0.008163472069220745, -0.0082502277010299, -0.00833402350250978, -0.008414993738689702, -0.008493265233077807, -0.008568957850876302, -0.008642184948975284, -0.008713053778741653, -0.008781665881201661, -0.008848117433384317], [0.2181722668573478, 0.2103304642718946, 0.20214639310853855, 0.1936547910153692, 0.18489972340794836, 0.17593427218379531, 0.1668196482068538, 0.15762367927721144, 0.14841869601416846, 0.13927892410426068, 0.13027757828961128, 0.12148391900568356, 0.11296055800367455, 0.1047612714564643, 0.0969295056285695, 0.08949765678370625, 0.08248710252714275, 0.07590887063862439, 0.0697647800960084, 0.0640488690604144, 0.058748938374296955, 0.05384807089961541, 0.04932602850203338, 0.04516046756245018, 0.04132794762104908, 0.03780473306256127, 0.034567402956717785, 0.03159329374429021, 0.028860802363574578, 0.02634957743263655, 0.024040623467172395, 0.021916339831918208, 0.019960512401077324, 0.01815827213589216, 0.016496032011744433, 0.014961410497907224, 0.013543148111644143, 0.012231021436726053, 0.011015757847790297, 0.009888953018968749, 0.008842992649071846, 0.007870979150734314, 0.006966663692178798, 0.006124383755288676, 0.005339006027188731, 0.004605874500732909, 0.003920763439715813, 0.0032798348887084217, 0.002679600357421208, 0.0021168863715530506, 0.0015888034688700259, 0.0010927183874258617, 0.0006262290775680412, 0.00018714229934957416, -0.0002265464986948018, -0.0006166712049058276, -0.0009849112610140764, -0.0013328061955526493, -0.0016617686849222935, -0.0019730962986130862, -0.0022679820560966846, -0.0025475239260472904, -0.0028127333942720156, -0.003064543157794475, -0.0033038141107972763, -0.003531341594698034, -0.003747861097235017, -0.003954053368577348, -0.004150549078211441, -0.004337933012454442, -0.004516747899433682, -0.004687497868410162, -0.004850651591485899, -0.005006645148785793, -0.005155884630863028, -0.005298748505126127, -0.005435589783814976, -0.005566737989759929, -0.005692500957632518, -0.005813166485285848, -0.005929003833291091, -0.006040265109724885, -0.0061471865268813985, -0.0062499895699126284, -0.00634888205009787, -0.006444059088501319, -0.006535704015380617, -0.006623989192846125, -0.006709076777198675, -0.006791119427528969, -0.0068702609399444725, -0.006946636856930866, -0.007020375014082703, -0.007091596050031512, -0.0071604138828256225, -0.007226936139179685, -0.007291264564173616, -0.007353495395694409, -0.007413719714882916, -0.007472023760030311, -0.007528489246013237], [0.197881807038911, 0.1895259418970454, 0.18093195960512176, 0.1721501475205578, 0.16323790432640806, 0.15425841385463102, 0.1452788191282437, 0.1363679769741779, 0.1275939410464204, 0.11902138020823472, 0.11070916553073218, 0.10270835137246337, 0.09506072249574515, 0.08779800268371574, 0.08094172951713219, 0.0745037207716095, 0.0684870027441633, 0.06288704444041571, 0.057693141979388685, 0.05288982191391156, 0.04845816317519436, 0.044376972193095554, 0.04062377813843199, 0.037175639331152865, 0.03400976909780695, 0.03110400001183322, 0.02843711019768591, 0.02598903695356114, 0.023741001011210017, 0.02167556278756777, 0.0197766281894296, 0.018029418635464367, 0.01642041674320538, 0.014937296607659079, 0.013568845318378209, 0.012304880548569486, 0.011136167830667176, 0.010054339752596064, 0.009051818785920318, 0.008121744590177116, 0.007257906424463556, 0.006454680758320563, 0.005706974154897182, 0.005010171240606098, 0.0043600874545788315, 0.00375292637362179, 0.00318524117784591, 0.002653899967221207, 0.002156054586656353, 0.0016891126208591345, 0.0012507122561444817, 0.0008386997474687519, 0.00045110918517110576, 8.614436261922265e-05, -0.0002578374899435687, -0.000582340303488138, -0.0008887422763272923, -0.0011783076352074318, -0.0014521972136307681, -0.0017114779568174754, -0.0019571314785622462, -0.0021900617545860257, -0.0024111020799217897, -0.0026210213116577563, -0.0028205295266268138, -0.0030102831280665043, -0.003190889449857792, -0.0033629109476613905, -0.003526868967821173, -0.0036832471819110424, -0.0038324947026104894, -0.003975028897059474, -0.004111237971113013, -0.00424148329462426, -0.004366101534138522, -0.004485406590926999, -0.004599691377030979, -0.0047092294192125905, -0.004814276344962565, -0.004915071227738821, -0.005011837827613164, -0.005104785718774707, -0.005194111335846685, -0.0052799989140766, -0.005362621375375909, -0.005442141135144851, -0.005518710827264073, -0.005592474004956216, -0.005663565750634092, -0.005732113271129435, -0.005798236419074954, -0.005862048194863689, -0.00592365519343474, -0.005983158037945913, -0.006040651758393523, -0.00609622616537564, -0.006149966169854082, -0.00620195210443697, -0.006252260010587207, -0.0063009619045857335, -0.006348126019016576], [0.17389561101272477, 0.16535362316442104, 0.15671493089970667, 0.14803728765355473, 0.13938141805041582, 0.13080915684773942, 0.1223813816322199, 0.11415588776913665, 0.10618538215541307, 0.09851576958138608, 0.09118487673788067, 0.08422170228215009, 0.07764621705325325, 0.071469670466346, 0.06569531245465043, 0.06031940941380398, 0.055332425824460074, 0.05072025670865088, 0.04646541687510819, 0.04254812252133533, 0.038947226670817514, 0.03564099233845397, 0.032607705193022696, 0.029826137868830926, 0.027275884529650796, 0.02493758704407867, 0.022793073513330597, 0.020825428660113943, 0.019019012824585957, 0.017359443635957206, 0.015833551670354495, 0.0144293190618896, 0.013135807896322405, 0.011943083379467367, 0.01084213559173719, 0.009824802220141038, 0.008883694289604449, 0.008012125729422337, 0.0072040475755414946, 0.00645398706798872, 0.005756991705020198, 0.005108578158999677, 0.004504685855163615, 0.003941634936747818, 0.0034160883113472096, 0.002925017462580115, 0.002465671698640648, 0.0020355505366147497, 0.001632378911768484, 0.0012540849517073127, 0.000898780042248859, 0.0005647409566869044, 0.0002503938412310447, -4.570014763416452e-05, -0.000324857730081618, -0.000588285062796956, -0.0008370881202637293, -0.001072282006834513, -0.0012947993598722007, -0.0015054978617179415, -0.0017051670487298054, -0.0018945344115230967, -0.002074270913659859, -0.0022449959609431858, -0.0024072819048335248, -0.0025616580822571677, -0.002708614512279439, -0.0028486052070597623, -0.002982051189523105, -0.0031093432400695065, -0.003230844356163942, -0.003346892036137916, -0.0034578003094338783, -0.003563861619714004, -0.0036653485193234303, -0.0037625152208100587, -0.003855599024401357, -0.00394482160130849, -0.0040303901831428846, -0.004112498647110385, -0.004191328502372471, -0.004267049805768863, -0.004339821991479198, -0.004409794638213782, -0.004477108178470246, -0.004541894534149549, -0.004604277731083073, -0.004664374425487949, -0.004722294428727736, -0.004778141163544802, -0.004832012099107885, -0.004883999150159468, -0.0049341890313954195, -0.004982663627217221, -0.005029500274712717, -0.005074772076724798, -0.005118548162386105, -0.005160893942925071, -0.005201871346667275, -0.005241539022904362, -0.005279952567050827], [0.14585306506105056, 0.13763939523174784, 0.12948282470922123, 0.12143571209225357, 0.11354905813997007, 0.10587092960717825, 0.09844497053283519, 0.09130911513869222, 0.08449460735446124, 0.07802539742904457, 0.07191794310399757, 0.06618140060357902, 0.060818149071245386, 0.05582456593814911, 0.051191961841087874, 0.04690758283908636, 0.042955603874538895, 0.03931805468462102, 0.03597563874087939, 0.03290842652812387, 0.030096416976572726, 0.027519973019241917, 0.025160143804789925, 0.02299888923206339, 0.0210192238737541, 0.01920529655376413, 0.017542420451682972, 0.01601706629760713, 0.014616829233112583, 0.013330377855375275, 0.012147391947191721, 0.011058494006416453, 0.010055178165323753, 0.00912973935816197, 0.008275204402909964, 0.0074852662719600005, 0.006754222376436303, 0.00607691714047931, 0.005448689098624726, 0.004865322447518139, 0.004323002924262909, 0.003818277792863256, 0.0033480196760180547, 0.0029093939508619826, 0.002499829373057594, 0.0021169917332208854, 0.0017587601759991855, 0.0014232059831975619, 0.0011085735443430167, 0.0008132633068278494, 0.0005358165035502793, 0.0002749014683267603, 2.9301353777100303e-05, -0.00020209684834071595, -0.0004203121988375358, -0.0006262786428266054, -0.000820852978886677, -0.0010048219952736304, -0.0011789089001972286, -0.0013437791010915134, -0.001500045410939066, -0.0016482727422975074, -0.001788982345786394, -0.0019226556188627342, -0.0020497375792309924, -0.002170639960990428, -0.002285744078228902, -0.002395403339860991, -0.0024999456258498753, -0.0025996753430597153, -0.0026948753792517266, -0.0027858088252692426, -0.0028727205609975215, -0.00295583870386551, -0.0030353759213248566, -0.0031115306321787273, -0.003184488097943472, -0.0032544214365728408, -0.003321492523511438, -0.0033858528441861324, -0.0034476442558322162, -0.003506999696170965, -0.003564043823093499, -0.0036188936213967793, -0.003671658940284317, -0.003722442996650699, -0.003771342843958081, -0.00381844978552337, -0.0038638497861676058, -0.003907623825192275, -0.003949848227573938, -0.003990594981338802, -0.004029932022351801, -0.004067923489490255, -0.004104629985324237, -0.004140108801880871, -0.004174414119123782, -0.004207597208310432, -0.004239706621309125, -0.004270788338985199, -0.004300885959185763], [0.11362602002864008, 0.10643361299768017, 0.0994192627143633, 0.09261806937793793, 0.08606155330477705, 0.07977685763089681, 0.07378612529860717, 0.06810610089101132, 0.06274798041266294, 0.05771751305234929, 0.053015331208353444, 0.04863746690198312, 0.04457599746068297, 0.04081976382341068, 0.037355105506371444, 0.034166566239001384, 0.031237537516332736, 0.028550818760070484, 0.02608908381881747, 0.02383525353722149, 0.02177277958139001, 0.019885849335313566, 0.018159523264731803, 0.01657981685945842, 0.015133738570902722, 0.013809294168925845, 0.01259546621270502, 0.011482176184010484, 0.01046023501622173, 0.009521286722282696, 0.008657748581914149, 0.007862750481933745, 0.007130075234794475, 0.006454101145678237, 0.005829747652345674, 0.005252424441518855, 0.00471798442459459, 0.004222680408833668, 0.0037631256254293532, 0.003336257768062012, 0.0029393064735003804, 0.002569763962398497, 0.0022253585231446493, 0.0019040307798761091, 0.0016039123036399872, 0.001323306456551876, 0.0010606712255949446, 0.0008146038395793198, 0.0005838269858280398, 0.0003671764851880255, 0.00016359022184886385, -2.7901748921976832e-05, -0.00020818606223471647, -0.0003780740168402019, -0.0005383087048151936, -0.0006895714201604619, -0.0008324873979361769, -0.0009676310065813709, -0.0010955303838642294, -0.0012166716363211094, -0.0013315025958746673, -0.0014404362288438222, -0.0015438537104088823, -0.0016421071898200523, -0.0017355222881967336, -0.001824400390500358, -0.001909020658040106, -0.0019896419390157405, -0.0020665044063647997, -0.002139831133931125, -0.002209829453690304, -0.0022766922437682524, -0.0023405990767066953, -0.0024017172666290776, -0.002460202832047287, -0.0025162013664150606, -0.0025698488417305043, -0.002621272333769298, -0.0026705906979813676, -0.002717915171331242, -0.0027633499446864107, -0.0028069926696723257, -0.0028489349391094265, -0.002889262708070106, -0.002928056709716742, -0.0029653928098163362, -0.0030013423526753513, -0.003035972471646886, -0.0030693463776678698, -0.00310152360995275, -0.0031325603103091737, -0.003162509429213145, -0.0031914209414125594, -0.0032193420323665123, -0.0032463172976555654, -0.0032723888815588964, -0.0032975966579940064, -0.0033219783657578716, -0.0033455697302073872, -0.003368404598418806, -0.0033905150633373182], [0.07751132176363029, 0.07212768641552714, 0.06695938213345798, 0.06202128645056604, 0.057325280752685615, 0.05288003292564625, 0.04869089269375948, 0.04475990941856267, 0.04108597196641739, 0.03766506230699562, 0.03449059743424243, 0.031553834770456035, 0.02884430923236181, 0.026350273825812565, 0.024059119494147296, 0.021957756020377417, 0.020032942519645047, 0.018271561851271656, 0.01666083831175058, 0.015188501974982671, 0.013842904993030203, 0.012613096747184471, 0.011488864989932068, 0.010460749950166104, 0.009520037722356989, 0.008658738407582689, 0.007869553642290583, 0.007145837208113903, 0.006481551677318009, 0.005871223295482508, 0.005309896771969136, 0.004793091185625542, 0.004316757700880913, 0.003877239766609364, 0.0034712359418200833, 0.003095765570574116, 0.002748137256762817, 0.0024259201352236914, 0.0021269177293241626, 0.0018491443823478448, 0.0015908038686198722, 0.0013502702551093648, 0.0011260706299722756, 0.0009168696376384844, 0.0007214555882981699, 0.0005387280510937842, 0.0003676867122415217, 0.00020742140985774427, 5.710322488283737e-05, -8.402351208047776e-05, -0.00021664836127044396, -0.00034140118066616765, -0.0004588578687396705, -0.0005695454955549906, -0.0006739469367929019, -0.0007725049940106032, -0.0008656261414508037, -0.0009536838457648855, -0.0010370215937989258, -0.0011159555934270315, -0.0011907772181167786, -0.0012617552069755789, -0.0013291376539612543, -0.0013931538013132183, -0.0014540156595685971, -0.001511919484634916, -0.0015670471104733963, -0.0016195671326464378, -0.0016696360367554064, -0.0017173991602099647, -0.001762991625501087, -0.00180653913634643, -0.0018481587432432889, -0.0018879595179441822, -0.0019260431785141918, -0.0019625046579179184, -0.001997432620520101, -0.0020309099412116893, -0.002063014135426755, -0.0020938177608407216, -0.0021233887797613704, -0.002151790898974326, -0.0021790838651938316, -0.002205323765231526, -0.002230563270632757, -0.0022548518855920463, -0.0022782361638178372, -0.0023007599078646024, -0.002322464373914812, -0.0023433884191739196, -0.002363568675164629, -0.002383039704266565, -0.002401834120004054, -0.0024199827228024162, -0.002437514613170322, -0.0024544573021287874, -0.0024708368184782614, -0.0024866777823042696, -0.0025020035207816704, -0.0025168361297360775, -0.002531196535802138], [0.03835454623811074, 0.03548972217472013, 0.0327699261696246, 0.030197698908747128, 0.027774302827367592, 0.025499681426026655, 0.023372464019857375, 0.021390016183570282, 0.019548536974976827, 0.017843194510362537, 0.016268290701528798, 0.01481744345626268, 0.013483774756259947, 0.012260092472310191, 0.01113905866479925, 0.010113337765858432, 0.009175720757625072, 0.008319224985843476, 0.007537169728855986, 0.006823229683252663, 0.0061714691204954875, 0.005576359756574334, 0.005032785535782125, 0.004536037216333, 0.004081799415828868, 0.003666132351476392, 0.003285450095230402, 0.002936496868453986, 0.0026163224494091253, 0.0023222576030157427, 0.002051890098115905, 0.0018030418352061872, 0.001573747069915754, 0.0013622323709938655, 0.0011668979025465376, 0.0009863003179333418, 0.0008191371373449385, 0.0006642325667058913, 0.0005205246565296306, 0.00038705372820047046, 0.0002629519284091941, 0.00014743391222182822, 3.978838609697277e-05, -6.06293707718919e-05, -0.00015440426792068251, -0.00024206742821064609, -0.00032410159967710683, -0.000400945930792318, -0.00047300036924013966, -0.0005406294556102864, -0.0006041658119926296, -0.0006639132305821249, -0.0007201494591804192, -0.0007731286643668511, -0.0008230836825724452, -0.0008702280167796062, -0.0009147576267629631, -0.0009568525426857377, -0.00099667833315209, -0.001034387402800263, -0.0010701201679701455, -0.001104006130642432, -0.0011361648260148627, -0.00116670669837049, -0.0011957338807668805, -0.0012233409012551988, -0.0012496153313250602, -0.0012746383633128744, -0.0012984853488653414, -0.0013212262527346752, -0.0013429261200350595, -0.0013636454579462054, -0.0013834405939725514, -0.0014023640142148963, -0.0014204646585689318, -0.0014377881860276887, -0.0014543772515267506, -0.0014702717083281414, -0.0014855088293153074, -0.0015001234957949805, -0.0015141483775344966, -0.0015276140905591262, -0.0015405493503948264, -0.0015529810980865477, -0.00156493464258034, -0.0015764337532253592, -0.001587500792791019, -0.0015981567891394377, -0.0016084215462299767, -0.0016183137161078776, -0.0016278508791920387, -0.001637049615354158, -0.0016459255676330997, -0.0016544935133993022, -0.0016627674090265998, -0.0016707604343686455, -0.001678485073309588, -0.001685953129889839, -0.0016931757743492426, -0.0017001636003932674, -0.0017069266152454077]]}

==> anc/figure17.json <==
[{"delta": 0.16666666666666666, "gap_type": "Charge", "U": [7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95], "gap": [0.23953885139854947, 0.22723975523001627, 0.21487111929246794, 0.20241087184001572, 0.1898334670335089, 0.17710924111344184, 0.1642038714139744, 0.15107836290650312, 0.13769052568648021, 0.1240007204230551, 0.10998920939698564, 0.095705671707492, 0.08140681562048258, 0.06788578766099818, 0.05686809259356096, 0.050255515330945855, 0.04869372304000308, 0.05114361411506252, 0.05565843246148461, 0.06121920028448358, 0.06734400869396495, 0.07376569775544795, 0.08032092433148819, 0.08690856731954, 0.09346639491900532, 0.09995655321449703, 0.10635662914944533, 0.1126538278660405, 0.11884163210203269, 0.12491716369549977, 0.13088003265295356, 0.13673125880154657, 0.14247282102292047, 0.14810712413344618, 0.1536369331014953, 0.15906510997803025]}, {"delta": 0.5, "gap_type": "Charge", "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "gap": [0.326194272409964, 0.30615882940190886, 0.2864855452900201, 0.26712124496805245, 0.24800735610398306, 0.2290778127445492, 0.21965877541447298, 0.21025597516552352, 0.20085755223846036, 0.191450104332489, 0.18201876919800952, 0.17254644795150398, 0.16301387065749395, 0.15339856647796069, 0.14367458649445553, 0.13381166960152768, 0.12377556460296546, 0.11352953054949921, 0.09232338648746463, 0.08150387788248281, 0.07111012738550926, 0.06280157614952486, 0.0603953764069729, 0.06524190184092049, 0.07446327125751395, 0.08604871642700118, 0.09894566802302052, 0.112545102841068, 0.12646747744946651, 0.14047395270546303, 0.15441298195651143, 0.16819402763303515, 0.18176216524898337, 0.1950897389184547, 0.20816148397892675, 0.23352723545303888, 0.257877423671971, 0.2812644860985074, 0.30374914214104365]}, {"delta": 0.16666666666666666, "gap_type": "Single", "U": [7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95], "gap": [0.23887609077598881, 0.2265455402319958, 0.21414043446384312, 0.20163688866705343, 0.18900654875494638, 0.17621522498893682, 0.16322107894882265, 0.1499721640309417, 0.1364032212179609, 0.12243196172607895, 0.10795594526200603, 0.09285442178099856, 0.07700147489788378, 0.060324023446924, 0.043496023530110506, 0.029047872475871372, 0.01930147839800611, 0.013899225039040175, 0.010570825189006428, 0.008311027659033243, 0.006727887996930804, 0.0056054553618878344, 0.004797811367893701, 0.004206006265121687, 0.003763258239928291, 0.0034247747338440604, 0.0031601451588585405, 0.0029492920680240786, 0.0027780097011600446, 0.0026364142189549966, 0.0025175425669203833, 0.002416255514049226, 0.0023289112629072406, 0.0022526417048993608, 0.0021854384719972586, 0.0021255869760352653]}, {"delta": 0.5, "gap_type": "Single", "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5], "gap": [0.24065369855202334, 0.22579670363984405, 0.21138231775091754, 0.19735519322705386, 0.1836562422689667, 0.17022074381702623, 0.16357936547990448, 0.15697555955910047, 0.1503981710319522, 0.14383485681889852, 0.13727178463500422, 0.13069323472905126, 0.12408106487703208, 0.11741397408286502, 0.11066646706694883, 0.1038073618500448, 0.09679750288592004, 0.08958627820709353, 0.08210591995805316, 0.07426171929785141, 0.06592265734195735, 0.056999028923996775, 0.04845397284088904, 0.04552196478789483, 0.0511562876838525, 0.06156179015306407, 0.07429342688703855, 0.08822555908011509, 0.10274964484119664, 0.11749030435385066, 0.13221734781689065, 0.14678393752194552, 0.1611106435510692, 0.1751500833170212, 0.1888866176728925, 0.20231273553895335]}, {"delta": 0.16666666666666666, "gap_type": "Internal", "U": [7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95], "gap": [0.18295644041006653, 0.1719640866269856, 0.16110994338203, 0.1503908831739409, 0.13980371786703927, 0.12934517448695715, 0.1190119258969844, 0.1090832173730405, 0.0990076568140239, 0.08873022613192916, 0.07886499458197704, 0.06910987908395327, 0.05946437144098127, 0.04993182505199911, 0.040524946316963906, 0.03128086227604854, 0.022310833982942313, 0.013959292210984131, 0.0070943127440159515, 0.0025604608669027584, 0.0004961179799920501, 9.164405707906553e-05, 1.1551946954568848e-08, 4.072944648214616e-09, -2.3189841158455238e-09, 1.853493358794367e-08, 3.291302164143417e-08, 7.092012310749851e-09, 1.329397036897717e-08, 1.352896106254775e-08, 1.0655980986484792e-08, 5.7181068768841214e-09, 8.844040166877676e-09, 5.4139945859787986e-09, -9.458062777412124e-09, 8.275037544080988e-09, 8.933966455515474e-09, 6.079959575799876e-07, -6.000391294946894e-10, -9.475002116232645e-09]}, {"delta": 0.5, "gap_type": "Internal", "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.55, 8.6, 8.65, 8.7, 8.75, 8.8, 8.85, 8.9, 8.95], "gap": [0.24074473958000908, 0.22585665444489678, 0.21177384065401839, 0.19736779715310604, 0.18371719827496236, 0.17023098805202608, 0.17195789155493912, 0.15699588276800114, 0.1503912125720035, 0.13980780765996315, 0.12935366699298356, 0.11902576141301324, 0.10882113640604985, 0.09935229604593587, 0.08877113035498496, 0.07892203791004704, 0.06919029076891547, 0.059580319373026214, 0.05010540773002958, 0.04080059685793458, 0.03176403223994839, 0.023341018749988507, 0.01714853590203802, 0.01847398046993476, 0.028371387160973427, 0.020013073051018182, 0.016256561095019606, 0.013733601492049274, 0.012052164212036587, 0.01110040260198275, 0.010199833036949713, 0.009701389597012167, 0.009355599303034978, 0.009105215665954347, 0.008915255197962324, 0.008763151320977158, 0.008636166455971761, 0.008525772850020985, 0.00842638133701712, 0.008335123077927165, 0.00824934136801403, 0.00816849653404006, 0.00809056700097699, 0.00801560152899583, 0.007942861510969124]}, {"delta": 0.16666666666666666, "gap_type": "Spin", "U": [7.0, 7.1, 7.2, 7.25, 7.3, 7.35, 7.4, 7.5, 7.55, 7.6, 7.7, 7.8, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "gap": [0.2803607787529927, 0.25627473442898463, 0.23209891005399186, 0.21993916873600483, 0.20770756985996286, 0.19538165438598298, 0.18293399067806604, 0.15752786103598737, 0.14446597379196646, 0.13107702604190763, 0.10301092229894948, 0.07259008087999064, 0.04198942982804965, 0.030001385795003443, 0.02173581957299575, 0.016719073097078763, 0.013462374138953237, 0.01120466554698396, 0.009592366988954382, 0.008419167539955197, 0.0075483170269308175, 0.006887987932032047, 0.006376177257038762, 0.00597091923498283, 0.005643335455943088, 0.005147664590026579, 0.004789658523918661, 0.004517088552915993, 0.004300683644032688]}, {"delta": 0.5, "gap_type": "Spin", "U": [6.5, 6.6, 6.7, 6.8, 6.9, 7.0, 7.05, 7.1, 7.15, 7.2, 7.25, 7.3, 7.35, 7.4, 7.45, 7.5, 7.55, 7.6, 7.65, 7.7, 7.75, 7.8, 7.85, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.2, 8.25, 8.3, 8.35, 8.4, 8.45, 8.5, 8.6, 8.7, 8.8, 8.9], "gap": [0.24065369852598906, 0.22579670358095427, 0.21138231766803983, 0.1973551931801012, 0.1836562420410246, 0.17022074420708577, 0.16357936654594596, 0.1569755599069822, 0.15039817230899644, 0.14383485799692153, 0.13727179004501977, 0.13069323719696513, 0.1240810738320306, 0.1174139790720119, 0.11066647915606609, 0.10380736573301874, 0.09679751437499817, 0.08958628163304638, 0.08210584337996352, 0.07426044708097379, 0.06590352107002673, 0.05675022958303089, 0.04600941457397312, 0.033985094915919944, 0.025180873363979117, 0.01929526984201857, 0.01522917299701021, 0.012368931024070662, 0.010338766166000823, 0.008882485046910915, 0.007824655775948486, 0.0070409516420113505, 0.006449236355024368, 0.00599088307603779, 0.005629324287951931, 0.005336791095942317, 0.00489449116207652, 0.00457465649299138, 0.004330381693989693, 0.004135695107038373]}]

==> anc/figure18.json <==
[{"delta": 0.6666666666666666, "gap_type": "Charge", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [3.321351633222946, 3.352136749158433, 3.3810594006084784, 3.407678810975483, 3.4326273894200767, 3.4560058939995315, 3.4774207970049247, 3.497531017975973, 3.516346122360005, 3.5339471231289394]}, {"delta": 0, "gap_type": "Charge", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [3.3434451821189555, 3.374458476231041, 3.4038871444515166, 3.4308375462940717, 3.4555527541330093, 3.47903877262695, 3.5008595076579923, 3.5210029984809808, 3.5401002460039876, 3.5574423706465836]}, {"delta": 0.6666666666666666, "gap_type": "Single", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [3.321625013878929, 3.352843205523868, 3.3814827759179025, 3.43056801825594, 3.433310550909141, 3.4798006492630975, 3.501488055590926, 3.497934997985908, 3.5169071032529473, 3.5343322699309283]}, {"delta": 0, "gap_type": "Single", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [3.343275309106957, 3.374799519599037, 3.403388215625114, 3.4307070137031133, 3.456091701862988, 3.479270596971901, 3.5010849170540723, 3.5213328391510004, 3.540431267723079, 3.5591764956051293]}, {"delta": 0.6666666666666666, "gap_type": "Internal", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8], "gap": [0.4801925140269532, 0.4690672404249199, 0.45775180294401707, 0.4477203964979708, 0.437384309128106, 0.4283213192600215, 0.41869557423592596, 0.41003203297395885, 0.4020343766710539]}, {"delta": 0, "gap_type": "Internal", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [0.9715208355299865, 0.9490211772300654, 0.9277873281799884, 0.9210406765920425, 0.8884000837290387, 0.8664925957099285, 0.8478455220600836, 0.8310265935890584, 0.8117464901749827, 0.7973680899100373]}, {"delta": 0.6666666666666666, "gap_type": "Spin", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [-1.000444171950221e-11, -7.048583938740194e-12, -1.7053025658242404e-11, -1.1027623258996755e-11, -1.8985701899509877e-11, -1.1027623258996755e-11, -1.000444171950221e-11, -2.1032064978498966e-11, -1.3983481039758772e-11, -3.058900119867758e-07]}, {"delta": 0, "gap_type": "Spin", "U": [7.2, 7.4, 7.6, 7.8, 8.0, 8.2, 8.4, 8.6, 8.8, 9.0], "gap": [0.48490430967297016, 0.4735540654670558, 0.46261406883809286, 0.45210253499806186, 0.4419373774360338, 0.43248021363103817, 0.4231128646609932, 0.414365638915001, 0.40564521831197453, 0.3976201088310063]}]

==> anc/figure4.json <==
{"delta": [0.0, 0.05556, 0.1111, 0.1667, 0.2222, 0.2778, 0.3333, 0.3889, 0.4444, 0.5, 0.5555, 0.6111, 0.6667, 0.7222, 0.7778, 0.8334, 0.8889, 0.9445, 1.0], "theta": [0.0, 0.1667, 0.3333, 0.5, 0.6667, 0.8333, 1.0], "curvature": [[0.020299775989589788, 0.020291223071873213, 0.020299776231816363, 0.020299776225592887, 0.02029122306345799, 0.02029977598752472], [0.07033354444516406, 0.07030030047960391, 0.0703335642517769, 0.07033356427040086, 0.07030030051476224, 0.07033354446175857], [0.4058856095787395, 0.3956887361817278, 0.3865707819993749, 0.3865707820170368, 0.39568873664205706, 0.4058856081111557], [0.4038929173752533, 0.3938801978984489, 0.38492873602619265, 0.3849287360311847, 0.3938801986190036, 0.40389291756664236], [0.0704283975155075, 0.07039510635725257, 0.07042841727559133, 0.07042841728932593, 0.07039510636667609, 0.0704283975114947], [0.020283207369153938, 0.02027466163101756, 0.02028320761389728, 0.02028320761426308, 0.020274661625514757, 0.020283207363157238], [0.004660592508707981, 0.004658692651738141, 0.004660591632716497, 0.004660591632257252, 0.004658692651064987, 0.004660592508485271], [-0.005270511052062914, -0.005268492068439896, -0.00527076251334755, -0.005270762511750773, -0.005268492065256793, -0.005270511050683084], [0.038462919967238926, 0.028529341896107438, 0.01917912102839729, 0.01917912105596502, 0.028529342432082768, 0.038462918562865066], [0.040275721577412917, 0.030492404219715216, 0.02128103233683623, 0.02128103235848299, 0.030492404897100242, 0.04027572171269584], [-0.011736820746543338, -0.011732273427042467, -0.011737048090322293, -0.011737048089334881, -0.01173227342554165, -0.01173682074680567], [-0.009263605600968623, -0.00926005192174177, -0.009263606251862988, -0.009263606251810467, -0.00926005192243103, -0.009263605601611255], [-0.009268526534011699, -0.00926497094807922, -0.009268527186144062, -0.009268527186257557, -0.009264970948231435, -0.009268526534056139], [-0.011724653007191636, -0.01172011001428563, -0.01172487924152136, -0.011724879240677168, -0.011720110012518393, -0.011724653006476082], [0.04075166010087014, 0.030798131754072068, 0.021431390050452234, 0.021431390078123624, 0.030798132310749106, 0.04075165872017679], [0.03798531810662221, 0.028221951730734714, 0.019027100067368387, 0.019027100090448463, 0.028221952388935215, 0.037985318218229557], [-0.00527630789313895, -0.005274287114441295, -0.005276560554287186, -0.005276560554247042, -0.005274287113729111, -0.005276307893301857], [0.0046608058811180315, 0.004658905942327783, 0.004660805010777477, 0.0046608050134025756, 0.004658905948122969, 0.004660805884347938]]}

==> anc/figure5.json <==
[{"U": [0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7, 0.72, 0.74, 0.76, 0.78, 0.8, 0.82, 0.84, 0.86, 0.88, 0.9, 0.92, 0.94, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.38, 1.4, 1.42, 1.44, 1.46, 1.48, 1.5, 1.52, 1.54, 1.56, 1.58, 1.6, 1.62, 1.64, 1.66, 1.68, 1.7, 1.72, 1.74, 1.76, 1.78, 1.8, 1.82, 1.84, 1.86, 1.88, 1.9, 1.92, 1.94, 1.96, 1.98, 2.0, 2.02, 2.04, 2.06, 2.08, 2.1, 2.12, 2.14, 2.16, 2.18, 2.2, 2.22, 2.24, 2.26, 2.28, 2.3, 2.32, 2.34, 2.36, 2.38, 2.4, 2.42, 2.44, 2.46, 2.48, 2.5, 2.52, 2.54, 2.56, 2.58, 2.6, 2.62, 2.64, 2.66, 2.68, 2.7, 2.72, 2.74, 2.76, 2.78, 2.8, 2.82, 2.84, 2.86, 2.88, 2.9, 2.92, 2.94, 2.96, 2.98, 3.0, 3.02, 3.04, 3.06, 3.08, 3.1, 3.12, 3.14, 3.16, 3.18, 3.2, 3.22, 3.24, 3.26, 3.28, 3.3, 3.32, 3.34, 3.36, 3.38, 3.4, 3.42, 3.44, 3.46, 3.48, 3.5, 3.52, 3.54, 3.56, 3.58, 3.6, 3.62, 3.64, 3.66, 3.68, 3.7, 3.72, 3.74, 3.76, 3.78, 3.8, 3.82, 3.84, 3.86, 3.88, 3.9, 3.92, 3.94, 3.96, 3.98, 4.0, 4.02, 4.04, 4.06, 4.08, 4.1, 4.12, 4.14, 4.16, 4.18, 4.2, 4.22, 4.24, 4.26, 4.28, 4.3, 4.32, 4.34, 4.36, 4.38, 4.4, 4.42, 4.44, 4.46, 4.48, 4.5, 4.52, 4.54, 4.56, 4.58, 4.6, 4.62, 4.64, 4.66, 4.68, 4.7, 4.72, 4.74, 4.76, 4.78, 4.8, 4.82, 4.84, 4.86, 4.88, 4.9, 4.92, 4.94, 4.96, 4.98, 5.0, 5.02, 5.04, 5.06, 5.08, 5.1, 5.12, 5.14, 5.16, 5.18, 5.2, 5.22, 5.24, 5.26, 5.28, 5.3, 5.32, 5.34, 5.36, 5.38, 5.4, 5.42, 5.44, 5.46, 5.48, 5.5, 5.52, 5.54, 5.56, 5.58, 5.6, 5.62, 5.64, 5.66, 5.68, 5.7, 5.72, 5.74, 5.76, 5.78, 5.8, 5.82, 5.84, 5.86, 5.88, 5.9, 5.92, 5.94, 5.96, 5.98, 6.0, 6.02, 6.04, 6.06, 6.08, 6.1, 6.12, 6.14, 6.16, 6.18, 6.2, 6.22, 6.24, 6.26, 6.28, 6.3, 6.32, 6.34, 6.36, 6.38, 6.4, 6.42, 6.44, 6.46, 6.48, 6.5, 6.52, 6.54, 6.56, 6.58, 6.6, 6.62, 6.64, 6.66, 6.68, 6.7, 6.72, 6.74, 6.76, 6.78, 6.8, 6.82, 6.84, 6.86, 6.88, 6.9, 6.92, 6.94, 6.96, 6.98, 7.0, 7.02, 7.04, 7.06, 7.08, 7.1, 7.12, 7.14, 7.16, 7.18, 7.2, 7.22, 7.24, 7.26, 7.28, 7.3, 7.32, 7.34, 7.36, 7.38, 7.4, 7.42, 7.44, 7.46, 7.48, 7.5, 7.52, 7.54, 7.56, 7.58, 7.6, 7.62, 7.64, 7.66, 7.68, 7.7, 7.72, 7.74, 7.76, 7.78, 7.8, 7.82, 7.84, 7.86, 7.88, 7.9, 7.92, 7.94, 7.96, 7.98, 8.0, 8.02, 8.04, 8.06, 8.08, 8.1, 8.12, 8.14, 8.16, 8.18, 8.2, 8.22, 8.24, 8.26, 8.28, 8.3, 8.32, 8.34, 8.36, 8.38, 8.4, 8.42, 8.44, 8.46, 8.48, 8.5, 8.52, 8.54, 8.56, 8.58, 8.6, 8.62, 8.64, 8.66, 8.68, 8.7, 8.72, 8.74, 8.76, 8.78, 8.8, 8.82, 8.84, 8.86, 8.88, 8.9, 8.92, 8.94, 8.96, 8.98, 9.0, 9.02, 9.04, 9.06, 9.08, 9.1, 9.12, 9.14, 9.16, 9.18, 9.2, 9.22, 9.24, 9.26, 9.28, 9.3, 9.32, 9.34, 9.36, 9.38, 9.4, 9.42, 9.44, 9.46, 9.48, 9.5, 9.52, 9.54, 9.56, 9.58, 9.6, 9.62, 9.64, 9.66, 9.68, 9.7, 9.72, 9.74, 9.76, 9.78, 9.8, 9.82, 9.84, 9.86, 9.88, 9.9, 9.92, 9.94, 9.96, 9.98, 10.0, 10.02, 10.04, 10.06, 10.08, 10.1, 10.12, 10.14, 10.16, 10.18, 10.2, 10.22, 10.24, 10.26, 10.28, 10.3, 10.32, 10.34, 10.36, 10.38, 10.4, 10.42, 10.44, 10.46, 10.48, 10.5, 10.52, 10.54, 10.56, 10.58, 10.6, 10.62, 10.64, 10.66, 10.68, 10.7, 10.72, 10.74, 10.76, 10.78, 10.8, 10.82, 10.84, 10.86, 10.88, 10.9, 10.92, 10.94, 10.96, 10.98, 11.0, 11.02, 11.04, 11.06, 11.08, 11.1, 11.12, 11.14, 11.16, 11.18, 11.2, 11.22, 11.24, 11.26, 11.28, 11.3, 11.32, 11.34, 11.36, 11.38, 11.4, 11.42, 11.44, 11.46, 11.48, 11.5, 11.52, 11.54, 11.56, 11.58, 11.6, 11.62, 11.64, 11.66, 11.68, 11.7, 11.72, 11.74, 11.76, 11.78, 11.8, 11.82, 11.84, 11.86, 11.88, 11.9, 11.92, 11.94, 11.96, 11.98, 12.0, 12.02, 12.04, 12.06, 12.08, 12.1, 12.12, 12.14, 12.16, 12.18, 12.2, 12.22, 12.24, 12.26, 12.28, 12.3, 12.32, 12.34, 12.36, 12.38, 12.4, 12.42, 12.44, 12.46, 12.48, 12.5, 12.52, 12.54, 12.56, 12.58, 12.6, 12.62, 12.64, 12.66, 12.68, 12.7, 12.72, 12.74, 12.76, 12.78, 12.8, 12.82, 12.84, 12.86, 12.88, 12.9, 12.92, 12.94, 12.96, 12.98, 13.0, 13.02, 13.04, 13.06, 13.08, 13.1, 13.12, 13.14, 13.16, 13.18, 13.2, 13.22, 13.24, 13.26, 13.28, 13.3, 13.32, 13.34, 13.36, 13.38, 13.4, 13.42, 13.44, 13.46, 13.48, 13.5, 13.52, 13.54, 13.56, 13.58, 13.6, 13.62, 13.64, 13.66, 13.68, 13.7, 13.72, 13.74, 13.76, 13.78, 13.8, 13.82, 13.84, 13.86, 13.88, 13.9, 13.92, 13.94, 13.96, 13.98, 14.0, 14.02, 14.04, 14.06, 14.08, 14.1, 14.12, 14.14, 14.16, 14.18, 14.2, 14.22, 14.24, 14.26, 14.28, 14.3, 14.32, 14.34, 14.36, 14.38, 14.4, 14.42, 14.44, 14.46, 14.48, 14.5, 14.52, 14.54, 14.56, 14.58, 14.6, 14.62, 14.64, 14.66, 14.68, 14.7, 14.72, 14.74, 14.76, 14.78, 14.8, 14.82, 14.84, 14.86, 14.88, 14.9, 14.92, 14.94, 14.96, 14.98, 15.0, 15.02, 15.04, 15.06, 15.08, 15.1, 15.12, 15.14, 15.16, 15.18, 15.2, 15.22, 15.24, 15.26, 15.28, 15.3, 15.32, 15.34, 15.36, 15.38, 15.4, 15.42, 15.44, 15.46, 15.48, 15.5, 15.52, 15.54, 15.56, 15.58, 15.6, 15.62, 15.64, 15.66, 15.68, 15.7, 15.72, 15.74, 15.76, 15.78, 15.8, 15.82, 15.84, 15.86, 15.88, 15.9, 15.92, 15.94, 15.96, 15.98]}, {"density": 1.3333333333333333, "mu_minus": [1.000243364541307, 1.0115564482811938, 1.0228502325738789, 1.0341190871104118, 1.0453587017532735, 1.0565659036878903, 1.0677384463202395, 1.0788748072777379, 1.0899740133978417, 1.101035498223108, 1.1120589904590918, 1.1230444291869937, 1.1339919006668426, 1.1449015920176657, 1.155773757695141, 1.1666086955266446, 1.177406729821011, 1.1881681995598061, 1.1988934503818869, 1.2095828291962973, 1.2202366806817688, 1.2308553451940574, 1.2414391575425838, 1.2519884464685638, 1.2625035345271356, 1.272984738284123, 1.283432368684442, 1.2938467315283626, 1.3042281280183579, 1.314576855306254, 1.3248932070663975, 1.335177474011325, 1.3454299444485338, 1.3556509047135077, 1.3658406396449785, 1.3759994329779046, 1.386127567730942, 1.396225326529713, 1.406292991916323, 1.416330846622332, 1.4263391738244333, 1.436318257345037, 1.4462683818641553, 1.4561898330855305, 1.4660828978860045, 1.4759478644646944, 1.4857850224512708, 1.4955946630100334, 1.5053770789382162, 1.5151325647397882, 1.5248614166939387, 1.5345639329225826, 1.5442404134209742, 1.5538911601294056, 1.563516476933646, 1.5731166697239782, 1.5826920463958891, 1.5922429168805778, 1.6017695931556075, 1.611272389246937, 1.620751621239272, 1.6302076072779008, 1.63964066756494, 1.6490511243478903, 1.658439301930673, 1.667805526632943, 1.6771501268180344, 1.6864734328390567, 1.6957757770571291, 1.7050574937950238, 1.714318919338715, 1.7235603919131088, 1.7327822516540585, 1.7419848405876566, 1.7511685026116768, 1.7603335834729434, 1.7694804307318508, 1.7786093937436986, 1.7877208236308815, 1.7968150732569914, 1.8058924971947203, 1.8149534516986776, 1.82399829468541, 1.8330273856825963, 1.8420410858284586, 1.8510397578200697, 1.8600237658814158, 1.8689934757494748, 1.877949254632362, 1.8868914711782123, 1.8958204954426616, 1.9047366988666994, 1.913640454229044, 1.9225321356250662, 1.931412118434488, 1.9402807792814993, 1.9491384960112759, 1.9579856476478097, 1.9668226143722845, 1.9756497774788093, 1.9844675193485777, 1.9932762234138348, 2.0020762741233313, 2.010868056914821, 2.0196519581765613, 2.028428365212064, 2.037197666211743, 2.0459602502194265, 2.054716507092065, 2.0634668274714607, 2.072211602750238, 2.0809512250332003, 2.0896860871127467, 2.0984165824215832, 2.1071431050150116, 2.1158660495164465, 2.1245858111032163, 2.133302785456229, 2.1420173687369544, 2.150729957548047, 2.159440948893709, 2.1681507401565105, 2.1768597290494984, 2.185568313589432, 2.194276892063912, 2.20298586298454, 2.2116956250621023, 2.220406577168234, 2.2291191182983403, 2.2378336475335967, 2.2465505640099654, 2.255270266879486, 2.2639931552732513, 2.2727196282637663, 2.281450084833413, 2.29018492383005, 2.298924543935202, 2.307669343626081, 2.316419721134518, 2.325176074412943, 2.33393880109364, 2.342708298453054, 2.3514849633697903, 2.360269192289486, 2.369061381182165, 2.377861925506558, 2.3866712201668796, 2.3954896594751323, 2.404317637110946, 2.413155546079843, 2.4220037786723583, 2.430862726426475, 2.4397327800809347, 2.4486143295377474, 2.4575077638192, 2.4664134710230923, 2.4753318382859772, 2.484263251733136, 2.493208096442432, 2.5021667563922754, 2.5111396144294624, 2.5201270522151353, 2.5291294501843824, 2.5381471875020796, 2.547180642015578, 2.556230190212319, 2.5652962071729024, 2.574379066525302, 2.583479140398489, 2.592596799376209, 2.601732412452431, 2.6108863469797328, 2.6200589686278715, 2.6292506413314487, 2.638461727246069, 2.647692586698646, 2.6569435781395, 2.6662150580940454, 2.6755073811138566, 2.6848208997331247, 2.69415596441058, 2.70351292348886, 2.7128921231413474, 2.7222939073254118, 2.7317186177311976, 2.741166593733, 2.750638172340712, 2.760133688150753, 2.769653473294043, 2.7791978573901526, 2.7887671674961645, 2.7983617280566246, 2.8079818608563807, 2.81762788497042, 2.827300116713572, 2.836998869594809, 2.8467244542655807, 2.856477178472515, 2.8662573470100514, 2.8760652616703855, 2.885901221197424, 2.895765521238688, 2.9056584542982358, 2.9155803096900237, 2.925531373491176, 2.9355119284965108, 2.9455222541727744, 2.9555626266135997, 2.9656333184949157, 2.975734599031481, 2.9858667339320974, 2.996029985358436, 3.0062246118815255, 3.016450868440992, 3.026709006303442, 3.0369992730227544, 3.0473219124007582, 3.0576771644479597, 3.0680652653463354, 3.078486447411733, 3.0889409390581215, 3.0994289647620525, 3.1099507450284416, 3.1205064963569096, 3.1310964312096905, 3.141720757979581, 3.152379680960155, 3.1630734003162906, 3.173802112055448, 3.184566008001054, 3.1953652757654645, 3.206200098726391, 3.2170706560018876, 3.227977122428791, 3.2389196685413846, 3.2498984605499026, 3.260913660323286, 3.2719654253709494, 3.2830539088264135, 3.2941792594333164, 3.3053416215301152, 3.316541135038556, 3.3277779354537396, 3.3390521538324367, 3.3503639167871704, 3.361713346477706, 3.373100560606258, 3.38452567241299, 3.395988790674621, 3.407490019701397, 3.4190294593392507, 3.4306072049696414, 3.442223347513674, 3.4538779734365757, 3.465571164752306, 3.4773029990333635, 3.4890735494163105, 3.5008828846140885, 3.5127310689285154, 3.524618162259158, 3.5365442201222748, 3.548509293662227, 3.560513429673882, 3.572556670614202, 3.584639054629147, 3.5967606155686416, 3.6089213830132687, 3.6211213822956516, 3.6333606345261167, 3.645639156620021, 3.6579569613211946, 3.670314057239345, 3.682710448867024, 3.6951461366238205, 3.707621116881276, 3.7201353819961662, 3.732688920348518, 3.7452817163739325, 3.757913750602065, 3.7705849996955085, 3.7832954364846176, 3.7960450300086923, 3.808833745560011, 3.8216615447220104, 3.834528385409439, 3.8474342219161803, 3.8603790049592193, 3.8733626817196014, 3.8863851958887725, 3.8994464877207173, 3.912546494070978, 3.9256851484501576, 3.938862381068497, 3.9520781188885095, 3.9653322856711966, 3.978624802027091, 3.9919555854674926, 4.0053245504565735, 4.01873160845777, 4.032176667994424, 4.045659634689705, 4.059180411333534, 4.072738897922426, 4.086334991723076, 4.099968587316476, 4.113639576659503, 4.127347849134701, 4.141093291602725, 4.154875788457856, 4.1686952216860504, 4.1825514709137925, 4.196444413461753, 4.210373924406313, 4.224339876623717, 4.23834214085261, 4.252380585742872, 4.266455077910949, 4.280565481995182, 4.294711660708352, 4.308893474889451, 4.323110783557883, 4.3373634439702755, 4.351651311665874, 4.365974240524429, 4.380332082818344, 4.394724689259949, 4.409151909055569, 4.423613589961211, 4.438109578325545, 4.452639719138859, 4.467203856101863, 4.48180183164384, 4.496433487001873, 4.5110986622470595, 4.525797196348703, 4.540528927211843, 4.555293691723689, 4.570091325809475, 4.584921664467353, 4.599784541824575, 4.614679791175091, 4.629607245019422, 4.644566735123484, 4.659558092546672, 4.674581147695066, 4.689635730347239, 4.704721669727417, 4.719838794508082, 4.7349869328753105, 4.750165912555615, 4.765375560866227, 4.780615704742297, 4.795886170781882, 4.811186785275772, 4.826517374249649, 4.841877763503213, 4.857267778631775, 4.872687245070433, 4.888135988130755, 4.903613833022627, 4.919120604894546, 4.934656128864509, 4.950220230051997, 4.9658127336024735, 4.981433464724211, 4.997082248714737, 5.012758910983624, 5.0284632770874085, 5.044195172762371, 5.059954423934102, 5.075740856757089, 5.091554297635079, 5.107394573248879, 5.123261510573732, 5.1391549369108, 5.155074679905975, 5.171020567571432, 5.186992428306494, 5.202990090927548, 5.219013384670467, 5.235062139233365, 5.251136184781414, 5.267235351961069, 5.283359471930494, 5.299508376378302, 5.315681897525154, 5.331879868161242, 5.3481021216409665, 5.364348491908012, 5.380618813521485, 5.3969129216575, 5.4132306521208715, 5.42957184136391, 5.445936326505855, 5.462323945335629, 5.4787345363229365, 5.495167938643058, 5.511623992169921, 5.528102537509077, 5.544603415978443, 5.561126469654982, 5.577671541345093, 5.594238474630268, 5.610827113841072, 5.627437304102836, 5.6440688913030925, 5.660721722143149, 5.677395644096681, 5.694090505458171, 5.7108061553329685, 5.727542443629086, 5.744299221096137, 5.761076339296185, 5.777873650631036, 5.794691008343509, 5.8115282665115116, 5.828385280063036, 5.845261904772486, 5.8621579972756654, 5.87907341506269, 5.896008016475489, 5.912961660726767, 5.929934207897906, 5.946925518923385, 5.963935455622116, 5.98096388067216, 5.998010657628805, 6.015075650921222, 6.03215872585182, 6.0492597486034745, 6.066378586220823, 6.083515106640091, 6.100669178664879, 6.117840671978141, 6.1350294571295265, 6.152235405559119, 6.169458389568694, 6.186698282348092, 6.203954957937945, 6.221228291270856, 6.238518158146873, 6.255824435214531, 6.273147000019869, 6.290485730955262, 6.307840507276352, 6.325211209113575, 6.3425977174435095, 6.359999914099637, 6.377417681782122, 6.3948509040299735, 6.41229946523863, 6.429763250649224, 6.4472421463467215, 6.464736039250181, 6.482244817123584, 6.499768368567379, 6.5173065830052215, 6.534859350698143, 6.552426562716314, 6.57000811097037, 6.58760388816414, 6.60521378784362, 6.6228377043401006, 6.640475532800914, 6.658127169176574, 6.675792510221197, 6.69347145344967, 6.711163897215811, 6.728869740632964, 6.746588883592908, 6.76432122677451, 6.782066671624816, 6.799825120363236, 6.817596475966754, 6.83538064218224, 6.853177523507094, 6.8709870251836955, 6.888809053215584, 6.906643514337584, 6.924490316027159, 6.942349366485066, 6.960220574661761, 6.978103850205213, 6.995999103507926, 7.013906245651126, 7.031825188448335, 7.049755844405145, 7.067698126739618, 7.085651949347203, 7.1036172268263025, 7.121593874467705, 7.139581808234952, 7.15758094476273, 7.1755912013705325, 7.193612496037701, 7.211644747406971, 7.22968787478047, 7.247741798113578, 7.265806438008305, 7.283881715709318, 7.301967553106621, 7.320063872711229, 7.338170597670721, 7.356287651766329, 7.3744149593834365, 7.392552445534458, 7.410700035833273, 7.428857656504967, 7.447025234370868, 7.465202696854114, 7.483389971968576, 7.501586988320074, 7.519793675067955, 7.538009961995485, 7.556235779426467, 7.574471058258718, 7.59271572995572, 7.610969726552139, 7.6292329806228905, 7.64750542529766, 7.66578699424656, 7.684077621692376, 7.702377242389453, 7.72068579162192, 7.739003205203082, 7.757329419480615, 7.7756643713024385, 7.794007998046879, 7.8123602375909424, 7.83072102833287, 7.849090309153588, 7.867468019455863, 7.8858540991131365, 7.904248488507281, 7.922651128483922, 7.941061960391715, 7.959480926045253, 7.977907967727727, 7.996343028203034, 8.01478605069142, 8.033236978875467, 8.051695756891531, 8.070162329339018, 8.088636641251806, 8.107118638114734, 8.125608265861127, 8.144105470853987, 8.16261019988709, 8.181122400189892, 8.1996420194052, 8.218169005625073, 8.236703307328035, 8.255244873422642, 8.273793653234263, 8.292349596474187, 8.310912653276826, 8.329482774180992, 8.348059910100261, 8.366644012355193, 8.385235032658061, 8.403832923100058, 8.422437636150267, 8.44104912467515, 8.459667341906947, 8.478292241442997, 8.496923777260184, 8.51556190370569, 8.534206575468518, 8.552857747626806, 8.57151537559405, 8.59017941513236, 8.60884982238385, 8.627526553809492, 8.646209566226714, 8.664898816795592, 8.683594263003828, 8.702295862696184, 8.721003574022737, 8.739717355480838, 8.758437165897574, 8.777162964417437, 8.795894710498107, 8.814632363945307, 8.833375884850037, 8.852125233631847, 8.870880371024231, 8.889641258050723, 8.908407856076856, 8.927180126743705, 8.945958032001046, 8.964741534102073, 8.98353059560037, 9.00232517932784, 9.021125248440045, 9.039930766352422, 9.058741696790216, 9.07755800375318, 9.096379651531528, 9.115206604705971, 9.134038828133503, 9.152876286947658, 9.171718946559407, 9.190566772666651, 9.2094197312408, 9.228277788509773, 9.24714091100275, 9.266009065497718, 9.284882219056904, 9.303760338994152, 9.322643392915971, 9.341531348670904, 9.360424174407552, 9.37932183849271, 9.398224309597905, 9.417131556642076, 9.436043548815567, 9.454960255562964, 9.473881646596558, 9.492807691891873, 9.511738361697839, 9.530673626503406, 9.549613457076072, 9.568557824440008, 9.587506699901187, 9.606460055006806, 9.625417861576791, 9.644380091704186, 9.663346717743014, 9.682317712307961, 9.701293048304247, 9.720272698877128, 9.739256637471208, 9.758244837788922, 9.777237273823195, 9.796233919810627, 9.815234750312445, 9.834239740137713, 9.853248864398589, 9.872262098476511, 9.891279418063444, 9.910300799123716, 9.92932621792517, 9.948355651042723, 9.967389075334014, 9.986426467979387, 10.005467806457098, 10.024513068561694, 10.04356223241065, 10.062615276431416, 10.081672179386318, 10.100732920365289, 10.119797478781917, 10.138865834401766, 10.157937967326765, 10.177013858014769, 10.196093487251991, 10.215176836210427, 10.23426388642297, 10.253354619772974, 10.272449018516442, 10.291547065299348, 10.310648743142655, 10.329754035465523, 10.348862926050282, 10.367975399083033, 10.387091439180825, 10.406211031311686, 10.425334160886319, 10.44446081371058, 10.463590976007005, 10.482724634398968, 10.501861775937805, 10.521002388085666, 10.540146458708456, 10.5592939761203, 10.578444929026158, 10.597599306518546, 10.616757098148106, 10.635918293841405, 10.655082883911192, 10.674250859104365, 10.6934222105207, 10.712596929631502, 10.731775008317763, 10.750956438759525, 10.770141213517746, 10.789329325464955, 10.80852076779634, 10.827715533969853, 10.846913617769745, 10.866115013214205, 10.885319714531148, 10.904527716220997, 10.923739012906285, 10.942953599408266, 10.962171470695568, 10.981392621832768, 11.000617047938473, 11.019844744243452, 11.039075705961551, 11.058309928307823, 11.077547406462342, 11.09678813556218, 11.116032110612084, 11.135279326515775, 11.154529778013115, 11.173783459692393, 11.193040365885171, 11.212300490721736, 11.231563828067767, 11.250830371512466, 11.27010011431619, 11.289373049481014, 11.308649169593489, 11.327928466927242, 11.347210933391926, 11.366496560497643, 11.385785339389203, 11.405077260792376, 11.424372315074015, 11.443670492143069, 11.46297178156472, 11.48227617246121, 11.501583653585579, 11.52089421329952, 11.540207839550165, 11.559524519959846, 11.578844241741471, 11.598166991801639, 11.617492756650233, 11.63682152253083, 11.65615327532919, 11.675488000677735, 11.694825683889798, 11.714166310036687, 11.733509863941883, 11.752856330185915, 11.772205693165311, 11.791557937047065, 11.810913045848896, 11.830271003384789, 11.849631793393966, 11.868995399429581, 11.888361804926626, 11.907730993244385, 11.927102947685027, 11.94647765141437, 11.965855087619019, 11.985235239368787, 12.004618089764053, 12.02400362184836, 12.0433918186946, 12.062782663333456, 12.08217613885081, 12.101572228351422, 12.120970914958901, 12.140372181854238, 12.159776012249768, 12.17918238941248, 12.198591296717165, 12.218002717565728, 12.23741663544646, 12.256833033940088, 12.276251896703501, 12.29567320749643, 12.315096950155016, 12.334523108653942, 12.35395166699332, 12.373382609390347, 12.39281592007415, 12.412251583429608, 12.431689583952734, 12.451129906255238, 12.4705725350391, 12.49001745516289, 12.509464651584796, 12.52891410938063, 12.54836581376027, 12.567819750037955, 12.58727590368001, 12.606734260229159, 12.626194805429675, 12.645657525039514, 12.66512240502486, 12.684589431445428, 12.704058590465818, 12.723529868398254, 12.743003251687984, 12.762478726859836, 12.781956280595532, 12.801435899659383, 12.820917570948007, 12.840401281555447, 12.859887018530204, 12.879374769151898, 12.89886452083151, 12.918356260997175, 12.937849977273375, 12.957345657345892, 12.976843289051597], "mu_plus": [2.4999611872872034, 2.5102700682985133, 2.520597699021558, 2.5309691608824525, 2.5413944432565483, 2.551876684853945, 2.5624161145329256, 2.573011844364039, 2.583662659400903, 2.594367348037572, 2.605124825085298, 2.6159341637227427, 2.626794589742981, 2.6377054621744103, 2.64866625092817, 2.659676515826841, 2.670735888522077, 2.68184405750378, 2.6930007559806826, 2.7042057521995573, 2.715458841767871, 2.7267598415734944, 2.7381085849698503, 2.749504917999076, 2.760948696371178, 2.772439783097244, 2.7839780465822024, 2.7955633591354374, 2.807195595750572, 2.8188746331654646, 2.8306003490717297, 2.8423726215173715, 2.8541913284150473, 2.866056347113911, 2.8779675541172764, 2.8899248248220766, 2.901928033301241, 2.913977052145193, 2.9260717523611426, 2.938212003234368, 2.950397672285622, 2.962628625200206, 2.974904725782542, 2.987225835940125, 2.9995918156520442, 3.012002522971004, 3.0244578140133664, 3.036957542977769, 3.0495015621319497, 3.0620897218440772, 3.074721870607113, 3.0873978550368424, 3.1001175199170268, 3.112880708211241, 3.1256872611050683, 3.138537018017504, 3.1514298166538643, 3.1643654930142806, 3.1773438814421437, 3.1903648146593224, 3.2034281237956366, 3.216533638417614, 3.2296811865805832, 3.2428705948529863, 3.2561016883515737, 3.2693742907954197, 3.282688224519557, 3.296043310527458, 3.309439368530125, 3.32287621697444, 3.3363536730892167, 3.3498715529195846, 3.3634296713640066, 3.3770278422116973, 3.390665878193745, 3.4043435909977173, 3.418060791324886, 3.4318172889124843, 3.445612892596138, 3.459447410318705, 3.473320649186507, 3.4872324154971537, 3.501182514777261, 3.5151707518346633, 3.529196930766742, 3.5432608550250797, 3.5573623274372586, 3.5715011502414358, 3.585677125123126, 3.599890053262845, 3.614139735356669, 3.62842597165436, 3.6427485619992943, 3.657107305859365, 3.671502002359367, 3.685932450312406, 3.7003984482654224, 3.7148997945187174, 3.729436287160908, 3.7440077241079415, 3.75861390312833, 3.7732546218781025, 3.787929677927669, 3.8026388687957056, 3.817381991979673, 3.832158844984539, 3.84696922535015, 3.8618129306842026, 3.8766897586862763, 3.891599507179622, 3.9065419741348526, 3.9215169577026594, 3.936524256233084, 3.9515636683048943, 3.9666349927584235, 3.9817380287086794, 3.9968725755761016, 4.012038433113552, 4.0272354014235505, 4.042463280986246, 4.057721872682513, 4.073010977812961, 4.0883303981247625, 4.103679935828199, 4.1190593936180955, 4.134468574699189, 4.149907282803064, 4.165375322201209, 4.180872497738876, 4.196398614838671, 4.211953479529162, 4.227536898455927, 4.243148678902249, 4.25878862880422, 4.274456556769684, 4.290152272087314, 4.305875584751522, 4.321626305470336, 4.337404245680868, 4.353209217565952, 4.369041034065475, 4.384899508890483, 4.400784456534706, 4.416695692286433, 4.432633032245452, 4.448596293326091, 4.4645852932743875, 4.480599850676914, 4.496639784969187, 4.512704916450177, 4.528795066287458, 4.5449100565249285, 4.561049710096462, 4.5772138508313995, 4.593402303460477, 4.609614893628279, 4.625851447893983, 4.642111793745013, 4.658395759597398, 4.674703174807049, 4.691033869669732, 4.707387675431989, 4.723764424292995, 4.740163949410545, 4.756586084905625, 4.773030665864662, 4.789497528346563, 4.805986509382599, 4.8224974469833075, 4.83903018013918, 4.855584548822428, 4.872160393993467, 4.888757557597735, 4.905375882572853, 4.92201521284578, 4.93867539333685, 4.955356269959881, 4.972057689623697, 4.988779500233617, 5.005521550687772, 5.02228369088292, 5.039065771711258, 5.055867645060756, 5.072689163814445, 5.08953018185062, 5.106390554041586, 5.123270136252741, 5.140168785341465, 5.157086359155525, 5.174022716532299, 5.190977717295056, 5.207951222254872, 5.224943093204363, 5.241953192918526, 5.2589813851517135, 5.276027534633781, 5.293091507069615, 5.310173169135061, 5.327272388474118, 5.344389033697082, 5.361522974375769, 5.378674081041532, 5.395842225181538, 5.413027279235397, 5.430229116591269, 5.447447611582939, 5.4646826394851855, 5.481934076510646, 5.499201799805357, 5.516485687445402, 5.5337856184319785, 5.551101472687851, 5.568433131052626, 5.585780475278736, 5.603143388027567, 5.620521752863434, 5.6379154542503205, 5.655324377547175, 5.672748409002532, 5.690187435750931, 5.707641345807494, 5.725110028062593, 5.742593372277234, 5.760091269079706, 5.777603609958681, 5.7951302872584325, 5.812671194175201, 5.830226224750892, 5.8477952738684715, 5.8653782372461345, 5.882975011433827, 5.900585493806046, 5.918209582557752, 5.935847176699591, 5.953498176052115, 5.971162481239403, 5.988839993685955, 6.006530615609311, 6.024234250017888, 6.041950800700362, 6.059680172226398, 6.077422269937399, 6.095176999942267, 6.112944269111502, 6.130723985074398, 6.148516056209123, 6.166320391641928, 6.184136901239975, 6.201965495604282, 6.219806086067695, 6.237658584686985, 6.255522904239814, 6.273398958215958, 6.2912866608167395, 6.309185926944572, 6.327096672201311, 6.345018812882895, 6.362952265973668, 6.380896949136543, 6.398852780716407, 6.416819679727708, 6.434797565854045, 6.45278635943772, 6.470785981480684, 6.488796353634504, 6.506817398199636, 6.524849038114658, 6.542891196956829, 6.560943798932987, 6.579006768876329, 6.597080032242652, 6.615163515101886, 6.633257144136512, 6.651360846634994, 6.669474550485735, 6.687598184175358, 6.7057316767806405, 6.723874957965978, 6.74202795797761, 6.760190607636833, 6.7783628383387375, 6.796544582047931, 6.814735771287777, 6.832936339142186, 6.851146219247114, 6.869365345790816, 6.887593653500157, 6.905831077645485, 6.924077554031701, 6.942333018993682, 6.960597409393, 6.978870662610556, 6.997152716548835, 7.015443509620293, 7.0337429807398495, 7.052051069341274, 7.070367715341981, 7.0886928591663665, 7.1070264417235345, 7.1253684044114465, 7.143718689112314, 7.162077238184413, 7.180443994464163, 7.1988189012514, 7.2172019023206255, 7.235592941901624, 7.253991964685198, 7.272398915817857, 7.290813740896297, 7.309236385956435, 7.327666797486026, 7.3461049224091575, 7.3645507080804915, 7.383004102288382, 7.4014650532476205, 7.41993350959732, 7.438409420395571, 7.456892735118094, 7.475383403649381, 7.493881376285792, 7.512386603725735, 7.530899037074578, 7.549418627826081, 7.567945327882032, 7.586479089520583, 7.605019865418108, 7.623567608632485, 7.642122272596095, 7.660683811125877, 7.679252178416413, 7.697827329015969, 7.716409217860351, 7.734997800236955, 7.753593031799794, 7.772194868555033, 7.790803266868778, 7.80941818345498, 7.828039575373748, 7.846667400041687, 7.865301615204424, 7.883942178951976, 7.902589049711164, 7.921242186244846, 7.939901547630728, 7.95856709329693, 7.9772387829778895, 7.995916576732404, 8.01460043494878, 8.033290318318118, 8.05198618784794, 8.070688004856285, 8.089395730973692, 8.108109328127819, 8.126828758551842, 8.14555398477538, 8.16428496962764, 8.183021676236281, 8.201764068011265, 8.220512108645359, 8.239265762142079, 8.258024992762035, 8.276789765063361, 8.295560043877586, 8.3143357943079, 8.333116981738394, 8.351903571819955, 8.370695530480472, 8.389492823897998, 8.408295418529205, 8.42710328108969, 8.445916378546537, 8.46473467813515, 8.483558147334161, 8.50238675388696, 8.521220465776649, 8.54005925124345, 8.55890307876439, 8.57775191707148, 8.596605735125882, 8.615464502135948, 8.634328187547753, 8.65319676103364, 8.672070192517403, 8.690948452131664, 8.709831510254476, 8.728719337484865, 8.747611904654802, 8.766509182798313, 8.78541114319626, 8.804317757333454, 8.82322899691394, 8.842144833854837, 8.861065240303759, 8.879990188593279, 8.898919651286459, 8.917853601147867, 8.936792011142416, 8.955734854451638, 8.974682104449228, 8.993633734710313, 9.012589719010654, 9.031550031331644, 9.050514645835927, 9.069483536889402, 9.088456679049585, 9.107434047061803, 9.126415615858024, 9.1454013605655, 9.164391256484683, 9.183385279115232, 9.202383404126348, 9.221385607375497, 9.240391864893606, 9.259402152899623, 9.278416447773957, 9.297434726080223, 9.31645696456092, 9.335483140113531, 9.354513229825491, 9.373547210940531, 9.392585060863903, 9.411626757187095, 9.430672277646838, 9.449721600154612, 9.468774702772823, 9.487831563739508, 9.506892161433875, 9.525956474399573, 9.545024481340988, 9.564096161115845, 9.583171492736364, 9.60225045535615, 9.621333028294403, 9.640419191008654, 9.65950892311296, 9.678602204360109, 9.697699014659607, 9.71679933405795, 9.735903142737907, 9.755010421048405, 9.774121149453494, 9.793235308564869, 9.812352879146644, 9.831473842076853, 9.850598178391083, 9.869725869248997, 9.888856895935913, 9.907991239898136, 9.927128882684464, 9.9462698059894, 9.965413991632353, 9.984561421563196, 10.003712077852898, 10.022865942714303, 10.04202299846839, 10.06118322757234, 10.080346612592153, 10.099513136236963, 10.118682781316007, 10.13785553076996, 10.157031367669248, 10.176210275174656, 10.195392236587585, 10.214577235316229, 10.233765254887151, 10.252956278927954, 10.272150291210346, 10.291347275591542, 10.310547216043421, 10.329750096659923, 10.348955901634364, 10.368164615275646, 10.38737622199345, 10.40659070631982, 10.425808052861413, 10.445028246374314, 10.464251271677357, 10.483477113717079, 10.502705757541095, 10.521937188284216, 10.541171391209309, 10.560408351642305, 10.579648055043629, 10.598890486955055, 10.618135633014756, 10.63738347896478, 10.656634010649492, 10.675887213975399, 10.695143074992753, 10.71440157981263, 10.733662714654765, 10.75292646581562, 10.772192819701608, 10.791461762787812, 10.810733281664323, 10.830007362995227, 10.84928399354349, 10.868563160141745, 10.887844849737057, 10.90712904933819, 10.926415746050672, 10.945704927075955, 10.96499657968524, 10.984290691231738, 11.003587249158365, 11.022886240994485, 11.042187654347238, 11.061491476910048, 11.080797696447704, 11.10010630081473, 11.119417277930879, 11.138730615812426, 11.158046302536398, 11.177364326280719, 11.196684675284137, 11.216007337849122, 11.235332302389208, 11.254659557357943, 11.273989091304989, 11.29332089284452, 11.312654950669401, 11.331991253548887, 11.3513297903047, 11.370670549861975, 11.390013521186617, 11.409358693333981, 11.428706055426307, 11.448055596648963, 11.467407306262734, 11.486761173589407, 11.506117188036624, 11.525475339049542, 11.544835616173069, 11.56419800899948, 11.58356250718599, 11.602929100463038, 11.622297778624203, 11.641668531531517, 11.661041349085897, 11.680416221306, 11.699793138202105, 11.719172089905847, 11.738553066580982, 11.757936058467312, 11.777321055858469, 11.796708049108432, 11.81609702862866, 11.835487984899219, 11.854880908459183, 11.874275789883077, 11.893672619840226, 11.913071389037253, 11.932472088244316, 11.951874708273504, 11.971279240012933, 11.990685674409471, 12.010094002439223, 12.029504215163728, 12.048916303675476, 12.06833025913626, 12.087746072765693, 12.107163735821855, 12.126583239631797, 12.146004575552697, 12.165427735031523, 12.184852709530306, 12.204279490573892, 12.223708069757276, 12.243138438700349, 12.262570589095818, 12.28200451266625, 12.3014402012068, 12.320877646539131, 12.340316840536621, 12.359757775140364, 12.379200442339778, 12.398644834139755, 12.41809094262888, 12.43753875992394, 12.456988278197235, 12.476439489664816, 12.495892386590882, 12.515346961274574, 12.534803206080399, 12.55426111339575, 12.573720675679015, 12.59318188541509, 12.612644735140018, 12.63210921742366, 12.651575324899518, 12.671043050216907, 12.690512386097998, 12.709983325298039, 12.729455860601416, 12.748929984839638, 12.768405690900895, 12.78788297170446, 12.807361820214584, 12.826842229423944, 12.846324192378749, 12.865807702171383, 12.885292751915422, 12.904779334780669, 12.924267443969722, 12.943757072723749, 12.963248214321649, 12.982740862094914, 13.002235009393525, 13.021730649617822, 13.041227776205128, 13.060726382623024, 13.080226462387312, 13.099728009051695, 13.119231016182743, 13.138735477425481, 13.15824138642046, 13.177748736871747, 13.197257522508622, 13.216767737087979, 13.236279374416178, 13.255792428335887, 13.275306892717436, 13.294822761458462, 13.314340028507937, 13.333858687830375, 13.35337873345327, 13.372900159402006, 13.392422959758838, 13.411947128627887, 13.43147266016287, 13.450999548533225, 13.470527787945972, 13.490057372638223, 13.50958829688614, 13.529120555006255, 13.548654141311212, 13.568189050187305, 13.587725276019542, 13.60726281325109, 13.62680165633911, 13.646341799771543, 13.66588323806884, 13.685425965787019, 13.70496997751561, 13.724515267857663, 13.74406183145463, 13.763609662982223, 13.783158757137945, 13.802709108650937, 13.82226071228692, 13.841813562826111, 13.861367655090191, 13.880922983910517, 13.900479544176722, 13.920037330774393, 13.939596338630116, 13.959156562729746, 13.978717998016101, 13.99828063951236, 14.017844482264282, 14.03740952133277, 14.056975751794607, 14.076543168781718, 14.096111767432365, 14.11568154291268, 14.13525249042723, 14.15482460518, 14.174397882431478, 14.193972317450847, 14.213547905531106, 14.233124642000218, 14.252702522199037, 14.272281541515628, 14.291861695321519, 14.311442979050522, 14.331025388154202, 14.35060891809163, 14.37019356436887, 14.389779322473297, 14.40936618798138, 14.428954156449109, 14.448543223448118, 14.468133384606864, 14.487724635549126, 14.507316971938003, 14.52691038944933, 14.54650488378479, 14.566100450672186, 14.58569708585843, 14.605294785116046, 14.624893544229012, 14.644493359013943, 14.664094225311242, 14.68369613898131, 14.703299095875392, 14.722903091921326, 14.74250812302567, 14.762114185147636, 14.78172127422882, 14.801329386262875, 14.820938517255696, 14.840548663232385, 14.8601598202319, 14.879771984326347, 14.899385151599715, 14.918999318143953, 14.938614480112825, 14.958230633636983, 14.977847774878411, 14.997465900023982, 15.017085005275545, 15.036705086878506, 15.056326141030853, 15.075948164037612, 15.095571152161721, 15.11519510169988, 15.134820008979233, 15.154445870324338, 15.17407268210989, 15.193700440679377, 15.21332914245453, 15.232958783831892, 15.252589361239659, 15.272220871121629, 15.291853309946262, 15.311486674201937, 15.331120960368246, 15.350756164974033, 15.370392284551707, 15.39002931566373, 15.409667254854632, 15.429306098729151, 15.44894584387613, 15.46858648692325, 15.488228024503318, 15.50787045327384, 15.527513769895831, 15.547157971073876, 15.566803053467918, 15.58644901383582, 15.606095848896887, 15.625743555395449, 15.645392130118157, 15.665041569820435, 15.684691871324903, 15.704343031428676, 15.723995046965946, 15.74364791477223, 15.763301631717885, 15.782956194677514, 15.802611600542248, 15.822267846214006, 15.841924928601705, 15.86158284466198, 15.88124159133308, 15.900901165574837, 15.920561564385272, 15.940222784743892, 15.95988482366464, 15.979547678156251, 15.999211345282768, 16.01887582207672, 16.038541105603855, 16.058207192950974, 16.077874081200076, 16.09754176747349, 16.117210248888874, 16.136879522568776, 16.156549585671836, 16.17622043536833, 16.195892068818544, 16.21556448322711, 16.23523767578294, 16.254911643700233, 16.27458638422154, 16.294261894574397, 16.313938172033115, 16.333615213845132, 16.353293017300572, 16.37297157969829, 16.392650898343142, 16.412330970535287, 16.432011793622685, 16.451693364961375, 16.471375681878147, 16.491058741766103, 16.51074254199757, 16.53042707996727, 16.550112353077413, 16.569798358750937, 16.589485094410204, 16.609172557518754, 16.628860745484474, 16.648549655817252, 16.668239285973044, 16.687929633447293, 16.707620695737905, 16.727312470348057, 16.747004954827577, 16.766698146674695]}, {"density": 0.3333333333333333, "mu_minus": [-3.4236769949156622, -3.415406850805485, -3.4071532696282527, -3.39891898747904, -3.390709685056684, -3.3825315322450624, -3.3743860471976683, -3.366267830880748, -3.3581674943390514, -3.3500737115532577, -3.3419699850700297, -3.3338398618104623, -3.3259240824408267, -3.3192832793421005, -3.314009135589131, -3.3097883439317237, -3.3064150249326145, -3.3037001959275196, -3.3014885419090905, -3.2996614236288777, -3.2981306699149093, -3.2968311365681986, -3.295714470546933, -3.294744429783487, -3.2938935178461493, -3.293140600450944, -3.292469220365928, -3.2918663997811124, -3.291321781543356, -3.290827006740309, -3.29037525833429, -3.289960922605606, -3.2895793350981006, -3.289226587784305, -3.2888993811513463, -3.2885949095691136, -3.288310771587002, -3.288044899092803, -3.2877955008971353, -3.2875610173972323, -3.2873400839555234, -3.287131500981139, -3.28693420941251, -3.2867472704991934, -3.286569848946254, -3.2864011988693003, -3.2862406519926823, -3.286087607670791, -3.285941524431416, -3.2858019127662796, -3.2856683289617625, -3.2855403697955983, -3.2854176679474563, -3.2852998880579944, -3.285186723263106, -3.2850778921910493, -3.2849731363423804, -3.28487221778888, -3.284774917116978, -3.284681031659093, -3.2845903739036024, -3.284502770074625, -3.284418058892615, -3.2843360904543286, -3.2842567252339525, -3.284179833188873, -3.284105292964584, -3.284032991161755, -3.283962821692176, -3.283894685203065, -3.2838284885233784, -3.2837641442023036, -3.2837015700748085, -3.2836406888349954, -3.283581427715756, -3.2835237181380843, -3.283467495411843, -3.2834126984601464, -3.283359269571764, -3.2833071541676357, -3.2832563005897146, -3.283206659917219, -3.283158185751484, -3.283110834103767, -3.2830645631926636, -3.2830193333418105, -3.2829751068245336, -3.2829318477514073, -3.2828895219670473, -3.2828480969276623, -3.282807541628162, -3.28276782648925, -3.2827289232937193, -3.282690805102458, -3.2826534461764822, -3.2826168219111884, -3.2825809087850324, -3.2825456842880696, -3.2825111268765084, -3.282477215910589, -3.282443931610566, -3.2824112550237006, -3.282379167973285, -3.2823476530043223, -3.282316693368248, -3.2822862729855213, -3.28225637639658, -3.2822269887472717, -3.28219809575898, -3.282169683682468, -3.282141739300693, -3.2821142498832097, -3.2820872031664856, -3.282060587340686, -3.2820343910205834, -3.2820086032374474, -3.2819832134014026, -3.2819582113007666, -3.2819335870773414, -3.281909331222516, -3.2818854345421373, -3.2818618881611723, -3.281838683503517, -3.2818158122784866, -3.2817932664632035, -3.2817710383146625, -3.2817491203203497, -3.281727505223771, -3.281706185996664, -3.2816851558357247, -3.28166440814858, -3.281643936544603, -3.2816237348482646, -3.2816037970456704, -3.281584117337074, -3.2815646900619537, -3.281545509768626, -3.28152657113659, -3.281507869025454, -3.2814893984207685, -3.281471154472177, -3.2814531324642484, -3.2814353278113755, -3.2814177360660897, -3.2814003529050058, -3.2813831741146164, -3.2813661956119553, -3.2813494134205623, -3.281332823675536, -3.281316422607503, -3.281300206562092, -3.2812841719781543, -3.281268315382215, -3.2812526333975987, -3.2812371227414023, -3.281221780212346, -3.281206602680848, -3.2811915871160027, -3.2811767305524833, -3.281162030103285, -3.281147482958234, -3.281133086362927, -3.2811188376486324, -3.2811047342057096, -3.281090773488124, -3.2810769530024606, -3.281063270336053, -3.2810497231157982, -3.2810363090334405, -3.2810230258352546, -3.2810098713195126, -3.2809968433370216, -3.280983939782681, -3.2809711586090806, -3.28095849781151, -3.2809459554268097, -3.28093352954612, -3.280921218296279, -3.280909019848577, -3.2808969324125044, -3.280884954238807, -3.2808730836208286, -3.280861318882687, -3.280849658387118, -3.2808381005337077, -3.2808266437575733, -3.2808152865235862, -3.280804027328575, -3.2807928647072933, -3.280781797222065, -3.2807708234614723, -3.2807599420508757, -3.280749151636388, -3.280738450894339, -3.2807278385313916, -3.280717313276903, -3.2807068738861007, -3.2806965191423854, -3.2806862478500913, -3.2806760588377473, -3.280665950961827, -3.2806559230923678, -3.2806459741245075, -3.2806361029859454, -3.2806263086031646, -3.2806165899469657, -3.28060694599134, -3.2805973757325253, -3.2805878781946527, -3.2805784524082036, -3.2805690974320525, -3.280559812336019, -3.2805505962123385, -3.2805414481580755, -3.2805323673049145, -3.28052335279211, -3.280514403762637, -3.2805055193966988, -3.280496698869687, -3.280487941389841, -3.280479246165046, -3.2804706124226968, -3.280462039399589, -3.2804535263534707, -3.280445072551671, -3.2804366772755986, -3.2804283398125116, -3.2804200594713167, -3.2804118355641454, -3.280403667416837, -3.2803955543758962, -3.2803874957851193, -3.2803794910110704, -3.2803715394182804, -3.280363640397778, -3.2803557933381575, -3.2803479976362775, -3.2803402527123104, -3.2803325579873586, -3.280324912887928, -3.2803173168612414, -3.280309769350442, -3.2803022698127275, -3.280294817722975, -3.2802874125486983, -3.280280053778043, -3.28027274090181, -3.28026547342019, -3.28025825083915, -3.280251072673176, -3.280243938448999, -3.280236847690213, -3.2802297999368832, -3.2802227947408236, -3.2802158316407017, -3.280208910203231, -3.2802020299888253, -3.2801951905699074, -3.280188391521796, -3.280181632427936, -3.2801749128836892, -3.2801682324826062, -3.280161590822364, -3.2801549875161236, -3.280148422173161, -3.280141894417351, -3.280135403866546, -3.2801289501563566, -3.2801225329166113, -3.280116151791747, -3.2801098064278826, -3.280103496470279, -3.2800972215786937, -3.2800909814112256, -3.2800847756366442, -3.2800786039191623, -3.280072465932937, -3.280066361363165, -3.2800602898859816, -3.2800542511922046, -3.2800482449730732, -3.280042270919623, -3.2800363287395884, -3.280030418131685, -3.280024538810175, -3.2800186904747513, -3.2800128728495697, -3.2800070856523815, -3.2800013286080487, -3.279995601439518, -3.2799899038789273, -3.27998423566109, -3.279978596519827, -3.279972986202192, -3.2799674044469183, -3.2799618509994315, -3.2799563256149145, -3.2799508280466814, -3.2799453580460685, -3.2799399153786992, -3.2799344998081876, -3.279929111096995, -3.2799237490125996, -3.2799184133286636, -3.2799131038185783, -3.2799078202617653, -3.279902562439391, -3.279897330129249, -3.2798921231212983, -3.2798869411961697, -3.279881784153594, -3.279876651784737, -3.2798715438804793, -3.2798664602421224, -3.279861400664892, -3.2798563649626, -3.279851352932806, -3.279846364380107, -3.279841399120254, -3.2798364569601004, -3.2798315377181213, -3.279826641210447, -3.279821767253064, -3.2798169156645, -3.2798120862750086, -3.2798072789012584, -3.2798024933745755, -3.279797729522463, -3.2797929871746145, -3.279788266162254, -3.279783566322337, -3.2797788874885483, -3.279774229497335, -3.2797695922052243, -3.2797649754314406, -3.2797603790314396, -3.2797558028416414, -3.2797512467161067, -3.279746710501226, -3.2797421940547173, -3.279737697218014, -3.279733219844089, -3.279728761796562, -3.2797243229266244, -3.2797199030884676, -3.2797155021546023, -3.2797111199772586, -3.2797067564104676, -3.2797024113374538, -3.2796980846092967, -3.279693776098052, -3.279689485674003, -3.2796852132012373, -3.2796809585532483, -3.2796767216084244, -3.2796725022293414, -3.2796683003044915, -3.2796641157016375, -3.2796599482947095, -3.279655797969869, -3.2796516646063445, -3.279647548083174, -3.279643448281872, -3.279639365096361, -3.2796352983928685, -3.2796312480762553, -3.2796272140212004, -3.2796231961211735, -3.279619194265092, -3.279615208340623, -3.2796112382473805, -3.279607283867977, -3.279603345102927, -3.279599421843492, -3.27959551398627, -3.2795916214332386, -3.27958774407208, -3.279583881809838, -3.279580034546821, -3.2795762021747428, -3.279572384605142, -3.279568581736233, -3.279564793474969, -3.2795610197195675, -3.2795572603822065, -3.2795535153627187, -3.2795497845719863, -3.2795460679232593, -3.279542365315928, -3.279538676665438, -3.2795350018776745, -3.279531340872472, -3.2795276935510955, -3.27952405983645, -3.279520439642098, -3.2795168328734126, -3.2795132394529496, -3.2795096592963637, -3.27950609231814, -3.2795025384383405, -3.2794989975769306, -3.2794954696485767, -3.2794919545768, -3.2794884522839465, -3.279484962686449, -3.279481485709569, -3.2794780212716317, -3.2794745693044796, -3.279471129727528, -3.2794677024663423, -3.2794642874420643, -3.279460884586761, -3.2794574938226684, -3.2794541150827645, -3.279450748288534, -3.2794473933757113, -3.2794440502707896, -3.279440718894573, -3.2794373991912815, -3.279434091085308, -3.279430794511016, -3.2794275093983565, -3.27942423567905, -3.279420973290928, -3.2794177221669116, -3.2794144822404974, -3.279411253444963, -3.279408035717805, -3.2794048289934667, -3.279401633208756, -3.2793984483043497, -3.279395274218992, -3.2793921108836255, -3.2793889582411655, -3.279385816236306, -3.279382684799858, -3.2793795638768657, -3.2793764534080982, -3.279373353329176, -3.2793702635890285, -3.2793671841261567, -3.279364114887167, -3.2793610558133617, -3.2793580068434203, -3.279354967930334, -3.2793519390113643, -3.279348920034637, -3.279345910943039, -3.279342911683771, -3.2793399222068023, -3.2793369424533814, -3.2793339723725894, -3.2793310119136816, -3.279328061021487, -3.279325119645343, -3.279322187737394, -3.2793192652413836, -3.279316352109345, -3.2793134482918522, -3.2793105537340783, -3.2793076683965303, -3.2793047922248277, -3.2793019251695315, -3.279299067184866, -3.2792962182184144, -3.2792933782286973, -3.279290547165104, -3.279287724983579, -3.279284911632542, -3.2792821070709315, -3.2792793112468637, -3.279276524131666, -3.279273745657754, -3.279270975795093, -3.27926821449526, -3.2792654617155543, -3.2792627174049, -3.279259981533905, -3.2792572540456555, -3.2792545349066664, -3.2792518240693775, -3.2792491214940886, -3.279246427143152, -3.2792437409690476, -3.279241062930251, -3.2792383929876303, -3.2792357310970717, -3.2792330772315155, -3.2792304313341227, -3.279227793376239, -3.279225163313263, -3.279222541108981, -3.2792199267221127, -3.2792173201167767, -3.2792147212546165, -3.2792121300928017, -3.2792095465952755, -3.279206970729798, -3.279204402452218, -3.2792018417306417, -3.2791992885284396, -3.279196742806528, -3.27919420452439, -3.279191673657212, -3.2791891501607053, -3.279186634003987, -3.279184125148025, -3.2791816235607167, -3.279179129207214, -3.2791766420517705, -3.2791741620573918, -3.279171689193339, -3.2791692234303005, -3.2791667647288496, -3.2791643130598147, -3.2791618683812076, -3.279159430668528, -3.2791569998856067, -3.2791545760045073, -3.2791521589867543, -3.2791497488054695, -3.2791473454248217, -3.279144948819495, -3.279142558953989, -3.2791401757887124, -3.27913779931002, -3.2791354294736994, -3.2791330662541553, -3.2791307096243423, -3.279128359547426, -3.2791260159962734, -3.2791236789409957, -3.2791213483536037, -3.2791190242102304, -3.2791167064618922, -3.2791143951027535, -3.279112090093203, -3.2791097914050056, -3.279107499010404, -3.2791052128762117, -3.279102932987801, -3.279100659306637, -3.279098391801069, -3.2790961304563835, -3.2790938752412306, -3.2790916261174767, -3.2790893830697647, -3.279087146069439, -3.279084915091078, -3.279082690101707, -3.2790804710827772, -3.2790782579970044, -3.279076050836298, -3.279073849559664, -3.279071654142916, -3.2790694645667333, -3.279067280803493, -3.279065102826398, -3.279062930615429, -3.279060764134893, -3.279058603370915, -3.279056448294568, -3.2790542988822473, -3.279052155104594, -3.2790500169495886, -3.2790478843817734, -3.2790457573825162, -3.279043635930581, -3.2790415199961274, -3.27903940955539, -3.2790373045953625, -3.279035205079684, -3.279033110991917, -3.2790310223133616, -3.279028939013984, -3.2790268610773508, -3.279024788474242, -3.2790227211871854, -3.279020659195927, -3.2790186024725423, -3.2790165509977687, -3.2790145047565953, -3.2790124637126543, -3.27901042785093, -3.2790083971576705, -3.2790063716059943, -3.2790043511739912, -3.2790023358419496, -3.279000325586474, -3.2789983203896664, -3.278996320231916, -3.278994325090852, -3.2789923349476604, -3.2789903497709934, -3.2789883695593143, -3.2789863942808295, -3.2789844239178247, -3.278982458451992, -3.27898049786321, -3.2789785421291917, -3.2789765912327993, -3.278974645155899, -3.278972703876817, -3.2789707673792985, -3.2789688356418925, -3.2789669086437385, -3.2789649863664145, -3.278963068800726, -3.2789611559124565, -3.2789592476944076, -3.278957344130029, -3.2789554451940544, -3.2789535508676284, -3.278951661136436, -3.2789497759827473, -3.2789478953889337, -3.2789460193281093, -3.278944147796023, -3.278942280765941, -3.2789404182261306, -3.278938560159775, -3.278936706539123, -3.278934857357936, -3.2789330125968283, -3.2789311722405716, -3.278929336260588, -3.2789275046563935, -3.278925677403693, -3.278923854477789, -3.278922035875371, -3.2789202215748623, -3.278918411558068, -3.278916605813601, -3.2789148043201424, -3.2789130070616728, -3.2789112140288075, -3.2789094251936493, -3.2789076405526925, -3.278905860081945, -3.2789040837703447, -3.278902311599084, -3.2789005435594407, -3.278898779626358, -3.2788970197856178, -3.2788952640318505, -3.2788935123374063, -3.278891764697182, -3.2788900210915197, -3.2788882815024554, -3.278886545920792, -3.27888481433059, -3.278883086718267, -3.278881363060843, -3.278879643357057, -3.2788779275792495, -3.2788762157210654, -3.2788745077677657, -3.278872803699665, -3.2788711035096827, -3.2788694071795765, -3.2788677146943614, -3.2788660260443128, -3.2788643412132705, -3.2788626601841084, -3.278860982951691, -3.2788593094949836, -3.278857639798477, -3.27885597385382, -3.278854311644749, -3.2788526531634443, -3.2788509983895526, -3.2788493473163207, -3.278847699920351, -3.278846056202656, -3.2788444161349273, -3.2788427797186626, -3.278841146929351, -3.278839517759623, -3.2788378921943826, -3.278836270225229, -3.278834651833702, -3.278833037013474, -3.278831425746394, -3.2788298180234228, -3.278828213829363, -3.278826613155314, -3.2788250159842987, -3.2788234223045283, -3.2788218321110127, -3.278820245386857, -3.27881866211528, -3.2788170822919946, -3.2788155059003667, -3.2788139329280783, -3.2788123633710082, -3.278810797206066, -3.2788092344287127, -3.27880767502676, -3.278806118986705, -3.27880456629908, -3.2788030169495883, -3.278801470927298, -3.278799928220325, -3.278798388824052, -3.278796852722667, -3.278795319897402, -3.2787937903445603, -3.278792264056054, -3.2787907410170716, -3.278789221215852, -3.278787704642465, -3.278786191287893, -3.278784681138115, -3.2787831741838516, -3.2787816704130024, -3.2787801698152386, -3.2787786723805814, -3.2787771780993986, -3.27877568695854, -3.27877419895211, -3.2787727140625202, -3.2787712322861076, -3.278769753611692, -3.2787682780252743, -3.2787668055198753, -3.2787653360814972, -3.278763869703355, -3.2787624063773477, -3.2787609460878455, -3.278759488828656, -3.2787580345879563, -3.278756583357051, -3.278755135126893, -3.2787536898825387, -3.278752247619976, -3.2787508083294776, -3.278749371999516, -3.2787479386165863, -3.278746508178905, -3.2787450806729024, -3.2787436560829657, -3.2787422344112462, -3.2787408156425517, -3.2787393997630025, -3.278737986774689, -3.278736576655142, -3.2787351694050053, -3.2787337650121757, -3.278732363464228, -3.2787309647554737, -3.2787295688753866, -3.2787281758192206, -3.2787267855714095, -3.2787253981249043, -3.2787240134744695, -3.278722631607311, -3.2787212525165472, -3.2787198761894323, -3.2787185026241827, -3.2787171318045285, -3.2787157637326154, -3.2787143983831872, -3.278713035761646, -3.27871167585172, -3.2787103186537547, -3.2787089641485663, -3.278707612334644, -3.278706263200759, -3.278704916740556, -3.278703572941991, -3.2787022318013275, -3.2787008933094453, -3.278699557452891, -3.2786982242326212, -3.2786968936298293, -3.2786955656434036, -3.2786942402596426, -3.278692917481205, -3.2786915972903508, -3.2786902796797577, -3.278688964644649, -3.278687652182074, -3.278686342270668, -3.278685034910357, -3.2786837300961773, -3.278682427817816, -3.2786811280650436, -3.2786798308305922, -3.278678536110125, -3.278677243892795, -3.278675954172914, -3.278674666944069, -3.2786733821948157, -3.2786720999218617, -3.2786708201116253, -3.2786695427625636, -3.2786682678654677, -3.2786669954114327, -3.27866572539236, -3.278664457807748], "mu_plus": [-3.423711595620519, -3.415408506847742, -3.4070043565192174, -3.398361817243139, -3.3892645507106662, -3.379452542231731, -3.3687191793539677, -3.3570000563598597, -3.3443723879585328, -3.330989191660685, -3.3170319960145767, -3.3027370572826436, -3.2882885774307993, -3.2732857740640555, -3.258059634933043, -3.2428736123054156, -3.2277013691539707, -3.2125132246732817, -3.19729872699802, -3.1820574153760037, -3.1667928345553555, -3.1515098035598874, -3.1362132787248154, -3.1209079159414115, -3.1055979298189245, -3.0902870754934617, -3.07497867861682, -3.0596756812238692, -3.044380689850008, -3.0290960208040536, -3.013823739675313, -2.998565696593317, -2.9833235554209208, -2.9680988196225, -2.9528928536063175, -2.9377069009698924, -2.9225421001695118, -2.9073994978460753, -2.8922800603157732, -2.877184683266349, -2.862114200263145, -2.8470693898245516, -2.832050981863921, -2.817059663324716, -2.80209608263923, -2.787160853736749, -2.7722545599179815, -2.7573777576102323, -2.742530977762295, -2.7277147294337762, -2.7129295020126656, -2.6981757665060817, -2.6834539771321917, -2.6687645735377625, -2.6541079824940033, -2.639484616748453, -2.6248948804688315, -2.6103391642992713, -2.5958178521819595, -2.581331317611051, -2.5668799269728044, -2.5524640388602995, -2.5380840058687895, -2.5237401730577216, -2.5094328802237698, -2.4951624621590334, -2.4809292478946032, -2.4667335618622803, -2.452575724280911, -2.438456050348856, -2.424374852427923, -2.4103324383448106, -2.3963291125386648, -2.382365176253235, -2.3684409268354845, -2.3545566591127534, -2.340712664704722, -2.3269092321307694, -2.3131466476618066, -2.2994251942841433, -2.2857451524609007, -2.2721068002900435, -2.2585104126513813, -2.2449562625495916, -2.2314446202959237, -2.21797575371435, -2.20454992820663, -2.191167406502242, -2.1778284496115394, -2.1645333156198383, -2.151282259558456, -2.13807553535791, -2.124913393593253, -2.111796082867591, -2.0987238485516797, -2.085696934028125, -2.072715580842721, -2.0597800262976813, -2.0468905068099397, -2.034047255198649, -2.0212505018646487, -2.008500474502103, -1.9957973983284494, -1.983141495004307, -1.9705329841615717, -1.9579720822700855, -1.945459002908606, -1.932993956670308, -1.9205771508733218, -1.9082087906074963, -1.895889077060651, -1.8836182083246484, -1.8713963796018969, -1.8592237826269549, -1.8471006058326895, -1.835027034590114, -1.8230032499987046, -1.8110294302643102, -1.799105750744276, -1.7872323817933353, -1.775409491088404, -1.7636372420625845, -1.7519157955554776, -1.740245306720599, -1.7286259285343957, -1.7170578094074598, -1.705541094122764, -1.6940759222329773, -1.682662431451983, -1.6713007532752662, -1.6599910162699887, -1.6487333444833903, -1.6375278575320757, -1.62637467177568, -1.6152738974129799, -1.604225642463204, -1.5932300083403819, -1.582287094262874, -1.5713969927415172, -1.5605597940484046, -1.5497755816130694, -1.5390444366401432, -1.5283664337024818, -1.5177416438617786, -1.507170133310025, -1.4966519635118498, -1.4861871912311115, -1.4757758685146185, -1.465418042621442, -1.455113755985995, -1.444863047094658, -1.4346659477918218, -1.424522487067277, -1.4144326881167126, -1.40439656933002, -1.3944141445796963, -1.3844854225894687, -1.3746104077607957, -1.36478909870744, -1.3550214897769934, -1.345307571108659, -1.3356473271319236, -1.3260407378308652, -1.3164877783922087, -1.3069884187076655, -1.297542624176717, -1.2881503566452093, -1.2788115708175254, -1.2695262187603984, -1.2602942473190872, -1.2511155976380837, -1.2419902070000677, -1.2328139997802574, -1.2238989308395547, -1.214932895879355, -1.2060198240860647, -1.197159628956968, -1.1883522205649981, -1.1795975052994685, -1.1708953836240306, -1.1622457523718193, -1.1536485050373555, -1.1451035288003886, -1.136610709041543, -1.1281699245790973, -1.1197810524862044, -1.1114439635270144, -1.103158526755528, -1.0949246052203316, -1.0867420590127372, -1.0786107452432205, -1.0705305152264109, -1.0625012186236196, -1.0545227005928801, -1.0465948017410929, -1.0387173609565068, -1.0308902125773052, -1.023113187731518, -1.0153861142824576, -1.0077088170588848, -1.000081116478927, -0.9925028317345481, -0.9849737780698302, -0.977493766931937, -0.9700626075287446, -0.9626801069908413, -0.9553460685795072, -0.9480602931024976, -0.9408225788761342, -0.9336327217994614, -0.9264905139735835, -0.9193957476076354, -0.9123482098898199, -0.9053476872474128, -0.8983939633159981, -0.8914868201775585, -0.8846260367198031, -0.8778113911708525, -0.8710426589470779, -0.8643196137063892, -0.857642027391373, -0.8510096705692745, -0.844422311107433, -0.8378797163265229, -0.8313816513422034, -0.8249278805366178, -0.8185181666794021, -0.812152269979401, -0.8058299514787296, -0.7995509694955456, -0.7933150818149686, -0.7871220449793701, -0.7809716145943715, -0.7748635453202226, -0.7687975909474196, -0.7627735047440021, -0.7567910381414592, -0.7508499433959037, -0.7449499712382723, -0.7390908719890267, -0.7332723955278169, -0.72749429112029, -0.7217563081033698, -0.7160581941905301, -0.7103996988250327, -0.7047805689916478, -0.699200553372242, -0.6936593995904643, -0.6881568552625209, -0.6826926680106654, -0.6772665855684549, -0.671878355980514, -0.6665277261008268, -0.6612144448034599, -0.6559382600738749, -0.65069892028822, -0.645496174193248, -0.6403297708415416, -0.6351994595514082, -0.6301049903065026, -0.625046113788666, -0.6200225796025851, -0.6150341400268483, -0.6100805466812751, -0.605161552020106, -0.6002769090385122, -0.5954263715595052, -0.5906096938907891, -0.5858266314801339, -0.5810769399783198, -0.5763603761599069, -0.5716766976465162, -0.5670256630884939, -0.5624070307747014, -0.557820561761167, -0.5532660168233585, -0.548743158506979, -0.5442517488583687, -0.53979155202367, -0.5353623335435906, -0.530963859233944, -0.5265958960941881, -0.5222582123350045, -0.5179505777101794, -0.5136727617610084, -0.5094245363192162, -0.5052056741488385, -0.5010159490198004, -0.49685513595496944, -0.4927230111559787, -0.48861935199869794, -0.4845439371985339, -0.4804965465094771, -0.47647696110133747, -0.4724849633374782, -0.468520336832976, -0.4645828664625765, -0.4606723384963076, -0.4567885403002557, -0.452931260781831, -0.4491002899377566, -0.44529541921617716, -0.44151644139886564, -0.43776315050054526, -0.4340353419234218, -0.4303328124016625, -0.4266553600875479, -0.42300278434814104, -0.4193748859774456, -0.4157714671534527, -0.4121923313196851, -0.4086372833908417, -0.4051061295759303, -0.4015986774841545, -0.3981147359831336, -0.3946541154739053, -0.3912166276123398, -0.3878020854703192, -0.3844103033818279, -0.3810410972088933, -0.3776942840952933, -0.3743696824795332, -0.37106711226133193, -0.36778639466836266, -0.3645273522666337, -0.3612898089800481, -0.3580735901331487, -0.3548785223366547, -0.35170443357199116, -0.34855115318400576, -0.3454185117594305, -0.34230634132758414, -0.33921447517686126, -0.33614274799885707, -0.3330909957389564, -0.3300590556961843, -0.32704676640721475, -0.32405396774376055, -0.3210805010222566, -0.3181262085712093, -0.31519093427424566, -0.31227452316434406, -0.30937682157572577, -0.3064976771217094, -0.3036369386313245, -0.3007944562005249, -0.2979700813009689, -0.2951636665124068, -0.2923750656892611, -0.2896041339165713, -0.2868507275655574, -0.28411470404746997, -0.28139592223270365, -0.2786942419851963, -0.2760095244560811, -0.2733416319647854, -0.27069042806427296, -0.26805577742323655, -0.2654375458695238, -0.2628356004269167, -0.26024980923876584, -0.2576800416548521, -0.25512616800152765, -0.2525880599692993, -0.2500655901113062, -0.2475586323378036, -0.24506706148495166, -0.24259075357118368, -0.24012958565042708, -0.23768343593370617, -0.23525218361387815, -0.2328357090018266, -0.2304338934940536, -0.22804661939001286, -0.22567377023580493, -0.22331523050955288, -0.2209708856055005, -0.21864062217651675, -0.21632432766554918, -0.21402189064826252, -0.21173320062333914, -0.20945814809122937, -0.2071966245375401, -0.20494852242352316, -0.20271373515533972, -0.20049215710798735, -0.198283683603127, -0.19608821085196412, -0.19390563602868344, -0.19173585734517581, -0.18957877365150405, -0.18743428496423747, -0.18530229208944476, -0.18318269677611523, -0.18107540155358848, -0.17898030990220787, -0.17689732614727174, -0.1748263555394846, -0.17276730416310115, -0.17072007879353635, -0.1686845872868382, -0.16666073807917064, -0.16464844068539583, -0.16264760529951133, -0.16065814283693164, -0.15867996525992306, -0.15671298506913398, -0.1547571156369709, -0.1528122713081073, -0.15087836683759911, -0.148955318079642, -0.14704304149048913, -0.14514145426257347, -0.1432504743983871, -0.14137002059924808, -0.13950001235942816, -0.13764036973539764, -0.13579101374504943, -0.1339518659465862, -0.1321228486182582, -0.13030388476599816, -0.12849489812523907, -0.12669581307919867, -0.12490655465440927, -0.12312704861181396, -0.12135722131301643, -0.11959699987781701, -0.11784631198349849, -0.11610508607554416, -0.11437325103209268, -0.11265073653624909, -0.11093747291053038, -0.10923339107808847, -0.10753842238902511, -0.10585249916476157, -0.10417555399027514, -0.10250752030334633, -0.10084833192846582, -0.09919792349192491, -0.09755622997304565, -0.0959231871946031, -0.09429873128254683, -0.0926827990206874, -0.09107532793984896, -0.08947625586751749, -0.08788552136648392, -0.08630306335679007, -0.08472882146219247, -0.08316273583933433, -0.08160474701871144, -0.08005479623139088, -0.07851282517720111, -0.07697877593290485, -0.07545259131412461, -0.07393421451677636, -0.07242358918259076, -0.07092065958351446, -0.06942537043290642, -0.06793766673574844, -0.06645749439936269, -0.06498479935902436, -0.06351952828278251, -0.062061628365474776, -0.06061104688395461, -0.05916773203761877, -0.05773163230233081, -0.05630269640397476, -0.05488087376333948, -0.05346611423203959, -0.05205836788124758, -0.05065758549637011, -0.04926371812552063, -0.04787671718412445, -0.04649653469691627, -0.04512312291813207, -0.0437564346299658, -0.042396423073225005, -0.04104304162040795, -0.039696244402492066, -0.0383559857489014, -0.037022220285338726, -0.035694903225281883, -0.03437399013339989, -0.03305943682827363, -0.031751199565572645, -0.030449235141496913, -0.029153500433533833, -0.027863952858480312, -0.02658055019391527, -0.025303250551368343, -0.024032012338492885, -0.022766794410867434, -0.02150755597023542, -0.02025425643725025, -0.019006855709292197, -0.017765313964960647, -0.01671658187355532, -0.015486725518530855, -0.01426261059613405, -0.013044198485628267, -0.011831450267963907, -0.010624329270685866, -0.009422796868577811, -0.008226816539254595, -0.007036351398753686, -0.005851364214006782, -0.004671819478572772, -0.003497680690496847, -0.002328912314874004, -0.0011654787502990772, -7.345590457605954e-06, 0.0011455230437917353, 0.002293160745850343, 0.0034356021874503507, 0.00457288114106994, 0.005705031573789896, 0.006832086552694313, 0.007954079219747348, 0.00907104270261462, 0.01018300944929207, 0.011290011440774232, 0.012392081698030398, 0.013489250949971648, 0.014581550955510126, 0.015669013732434286, 0.01675166943605737, 0.017829548911229384, 0.018902683585675737, 0.01997110259228588, 0.021034836644481598, 0.022093914936266806, 0.0231483679594905, 0.024198224421435925, 0.025243512895167027, 0.026284263521310407, 0.027320503636270883, 0.02835226226302254, 0.0293795679663808, 0.030402447774836885, 0.03142092963614317, 0.032435041083463664, 0.033444809827468926, 0.034450262693016244, 0.03545142605400369, 0.03644832698869087, 0.037440992217205565, 0.038429447178343845, 0.03941371829821372, 0.04039383114704941, 0.0413698119097252, 0.04234168534118918, 0.043309476789002044, 0.04427321125865486, 0.04523291351119911, 0.04618860867112568, 0.047140320398796474, 0.04808807349866675, 0.0490318914245104, 0.0499717986007832, 0.05090781812589504, 0.051839973987867355, 0.05276828973132987, 0.05369278777596864, 0.05461349113192748, 0.05553042276399645, 0.05644360596322626, 0.05735306202775023, 0.05825881348475672, 0.059160882575812854, 0.06005929083108935, 0.06095406106320486, 0.06184521380415038, 0.06273277088420522, 0.06361675381640239, 0.0644971829153535, 0.06537407969975545, 0.06624746470872697, 0.06711735864556377, 0.06798378187399981, 0.06884675479885304, 0.0697062974575102, 0.07056243009000929, 0.0714151717243894, 0.07226454359389735, 0.07311056384230127, 0.07395325318965196, 0.07479262949654725, 0.07562871258026177, 0.07646152142845859, 0.07729107463322893, 0.07811739112229374, 0.07894048939038718, 0.0797603878516595, 0.0805771048353121, 0.08139065829639575, 0.08220106648305352, 0.08300834718557304, 0.08381251814949248, 0.08461359702477014, 0.0854116012882027, 0.0862065484522166, 0.08699845481370252, 0.08778733919310204, 0.08857321776033754, 0.08935610694841532, 0.0901360237657754, 0.09091298517326026, 0.09168700712202357, 0.09245810638994476, 0.09322629916968389, 0.0939916009977785, 0.09475402925203755, 0.09551359907972272, 0.09627032560214009, 0.09702422589071363, 0.09777531475991175, 0.09852360760618493, 0.09926911935298735, 0.10001186658686134, 0.10075186328543903, 0.1014891247073249, 0.10222366645085161, 0.10295550254192963, 0.1036846479799339, 0.10441111742641308, 0.10513492490552921, 0.1058560858421018, 0.10657461374260356, 0.10729052283762286, 0.10800382748825692, 0.1087145416231342, 0.1094226791740236, 0.11012825349974081, 0.11083127932952544, 0.11153176950535998, 0.11222973769586718, 0.11292519723541408, 0.1136181616767248, 0.11430864376794833, 0.11499665783206568, 0.11568221575374373, 0.11636533086190527, 0.11704601616303287, 0.117724284477956, 0.11840014835398113, 0.11907362054003519, 0.11974471335364181, 0.12041343951402356, 0.12107981123911335, 0.12174384048390674, 0.1224055405405229, 0.12306492204765004, 0.12372199842835072, 0.12437678078214957, 0.12502928108991465, 0.12567951115274936, 0.12632748260854434, 0.126973207742216, 0.1276166973118471, 0.12825796302258954, 0.12889701615796909, 0.1295338687334791, 0.13016853118752186, 0.13080101469004518, 0.13143133091224352, 0.1320594906085005, 0.1326855049873439, 0.13330938429680098, 0.1339311398602574, 0.13455078209461518, 0.1351683219021056, 0.13578376949040646, 0.13639713628791927, 0.13700843161767132, 0.1376176666283448, 0.13822485168834558, 0.13882999647359728, 0.13943311117845364, 0.1400342064012001, 0.14063329236965347, 0.1412303783773017, 0.1418254744506808, 0.1424185911687653, 0.14300973748514637, 0.1435989233950102, 0.14418615869795492, 0.1447714526119481, 0.14535481558028318, 0.1459362562387801, 0.14651578420545705, 0.14709340880441413, 0.14766913949243962, 0.14824298543510697, 0.14881495581184498, 0.14938505973766292, 0.14995330636289214, 0.15051970450938143, 0.15108426326720276, 0.15164699146784147, 0.1522078975969948, 0.1527669915768093, 0.1533242808649126, 0.1538797747928605, 0.15443348164722087, 0.15498541021292672, 0.15553556902716031, 0.1560839663614604, 0.15663061062764336, 0.1571755104929506, 0.1577186736503473, 0.15826010855399533, 0.15879982421785457, 0.15933782768771884, 0.15987412759419778, 0.16040873147447549, 0.16094164793692942, 0.1614728851318319, 0.16200245011884049, 0.16253035107481426, 0.16305659596641917, 0.16358119248610184, 0.16410414769109202, 0.16462547049021659, 0.16514516754993477, 0.1656632464019001, 0.16617971514620006, 0.16669458130607148, 0.16720785157987295, 0.16771953363794384, 0.16822963501282023, 0.1687381627102716, 0.1692451242540214, 0.169750526636308, 0.17025437704488158, 0.17075668266323282, 0.17125745055522767, 0.17175668775950767, 0.17225440116973173, 0.17275059776703058, 0.17324528439820552, 0.17373846812173907, 0.17423015524945168, 0.1747203534691858, 0.1752090688141704, 0.17569630812886197, 0.17618207791396726, 0.17666638515602073, 0.17714923615753253, 0.17763063724588343, 0.17811059576892715, 0.17858911712672876, 0.17906620881632004, 0.17954187626505616, 0.18001612637243614, 0.18048896514318188, 0.1809603990732824, 0.18143043433834233, 0.18189907711525077, 0.18236633336390046, 0.18283220989098303, 0.1832967120955699, 0.18375984635903633, 0.18422161845161839, 0.18468203459542548, 0.18514110076317994, 0.1855988226367253, 0.1860552063761102, 0.1865102575913376, 0.18696398202306694, 0.18741638610850062, 0.18786747489470473, 0.18831725434108063, 0.18876573013249112, 0.18921290759910694, 0.1896587933640356, 0.1901033918598146, 0.19054670917687555, 0.19098875077992358, 0.1914295221333964, 0.19186902842126174, 0.19230727565082448, 0.19274426926404645, 0.1931800139640239, 0.19361451543977143, 0.19404777899648298, 0.19447980996056172, 0.1949106134443448, 0.19534019489214044, 0.19576855916760472, 0.19619571152231194, 0.1966216569306498, 0.1970464014777969, 0.19746994923320685, 0.19789230525802734, 0.1983134748876592, 0.19873346311929005, 0.1991522748174952, 0.19956991500961652, 0.19998638856521705, 0.20040170015958547]}, {"density": 0.6666666666666666, "mu_minus": [-3.2122144504493475, -3.2023133557254186, -3.192274926124012, -3.182060818953438, -3.1716193797291496, -3.160880399003043, -3.1497480777513247, -3.138092423761201, -3.125740939373652, -3.112476325971793, -3.0980547220199726, -3.0822582751171153, -3.0649118736056957, -3.047277098061221, -3.029701596135701, -3.0121496449093783, -2.9946144978365026, -2.977095277884654, -2.9595921630661786, -2.9421054966975175, -2.924635612854017, -2.9071828091714003, -2.889747349812207, -2.8723294740345966, -2.8549294028773473, -2.8375473444284207, -2.8201834978666347, -2.8028380560753545, -2.785511207684467, -2.768203138314002, -2.7509140318240703, -2.7336440709899277, -2.71639343795309, -2.6991623148802093, -2.6819508840718815, -2.6647593284526088, -2.6475878314708265, -2.6304365775688736, -2.613305752161319, -2.5961955416576994, -2.5791061337612917, -2.5620377173326925, -2.5449904825999177, -2.5279646211015567, -2.5109603257873228, -2.4939777910470307, -2.4770172126697583, -2.460078787971452, -2.4431627157758813, -2.426269196405046, -2.4093984317525234, -2.3925506251573303, -2.375725981682298, -2.358924707823791, -2.342147011735678, -2.3253931031319386, -2.308663193282638, -2.291957495138241, -2.2752762231824746, -2.2586195935158777, -2.2419878238568955, -2.225381133522652, -2.2087997434155717, -2.192243876071421, -2.175713755618987, -2.1592096077563894, -2.1427316598194417, -2.12628014069603, -2.109855280898061, -2.0934573124837508, -2.0770864691038766, -2.0607429859414217, -2.0444270997841807, -2.02813904892159, -2.011879073195538, -1.9956474139906546, -1.979444314189498, -1.9632700181540959, -1.9471247717670936, -1.9310088223684272, -1.914922418738133, -1.898865811124531, -1.8828392512016527, -1.8668429920188603, -1.8508772880215627, -1.8349423950096162, -1.8190385701696752, -1.8031660719325118, -1.7873251601004718, -1.7715160957178673, -1.7557391410453413, -1.7399945595981756, -1.7242826160967908, -1.7086035763818725, -1.6929577074408422, -1.6773452773654913, -1.6617665553248318, -1.6462218114880929, -1.6307113170505465, -1.6152353441621579, -1.5997941658873525, -1.5843880561801587, -1.5690172898326942, -1.553682142442606, -1.5383828903757386, -1.5231198106849044, -1.5078931810855456, -1.4927032799572892, -1.4775503862207402, -1.462434779311472, -1.4473567391414663, -1.4323165460423726, -1.4173144806974267, -1.4023508241008178, -1.387425857488107, -1.3725398622843201, -1.3576931200530415, -1.3428859124046035, -1.3281185209583828, -1.3133912272767985, -1.2987043127842073, -1.2840580587162078, -1.2694527460239333, -1.254888655337261, -1.2403660668626806, -1.22588526033601, -1.2114465149274674, -1.1970501091552816, -1.182696320842746, -1.168385427008791, -1.154117703799178, -1.13989342640606, -1.1257128689668525, -1.1115763045092375, -1.0974840048360752, -1.0834362404602182, -1.0694332804934206, -1.0554753925762084, -1.0415628427841708, -1.0276958955269921, -1.013874813457182, -1.0000998573844353, -0.9863712861810621, -0.9726893566621067, -0.9590543235261573, -0.9454664392394578, -0.9319259539235931, -0.918433115284435, -0.9049881684998222, -0.8915913561167182, -0.8782429179615138, -0.8649430910258755, -0.8516921093811283, -0.8384902040730048, -0.8253376030116475, -0.8122345308967933, -0.799181209078044, -0.786177855490681, -0.773224684548485, -0.7603219070251821, -0.7474697299773579, -0.7346683566330942, -0.7219179863171945, -0.7092188143171366, -0.696571031825396, -0.6839748258221348, -0.6714303789930572, -0.6589378696273255, -0.6464974715390174, -0.63410935398437, -0.6217736815487533, -0.6094906140877402, -0.597260306618754, -0.5850829092761194, -0.5729585671962448, -0.5608874204580055, -0.5488696039990256, -0.5369052475614133, -0.5249944755961523, -0.5131374072249741, -0.5013341561466327, -0.4895848305956869, -0.4778895332749076, -0.4662483613057548, -0.45466140617228257, -0.4431287536682429, -0.43165048385216864, -0.420226671019105, -0.40885738362840435, -0.39754268429972817, -0.3862826297713686, -0.3750772708551808, -0.36392665243251054, -0.35283081341874933, -0.3417897867479541, -0.330803599353636, -0.31987227217725905, -0.3089958201276239, -0.298174252104439, -0.2874075709845303, -0.27669577363153264, -0.2660388508933644, -0.25543678762176575, -0.24488956268989742, -0.23439714898761976, -0.22395951347336363, -0.2135766171771215, -0.20324841522854553, -0.19297485689818714, -0.1827558856247866, -0.17259143905416255, -0.1624814490795703, -0.15242584188300723, -0.14242453798408414, -0.1324774522900699, -0.12258449413586274, -0.11274556735836562, -0.10296057032400154, -0.0932293960222766, -0.08355193209491804, -0.07392806091763049, -0.06435765965452832, -0.05484060032931978, -0.045376749887562406, -0.0359659702789836, -0.026608118504938653, -0.017303046712300263, -0.008050602252610986, 0.001149372242622293, 0.010297038784802003, 0.019392563957768415, 0.028436118846436317, 0.037427878958468844, 0.04636802414515634, 0.05525673853794768, 0.0640942104758001, 0.0728806324162368, 0.0816162008847181, 0.09030111638833827, 0.09893558335681515, 0.10751981006541524, 0.11605400857560497, 0.12453839466261842, 0.13297318775801525, 0.14135861089396437, 0.14969489062518532, 0.15798225699680057, 0.16622094347461325, 0.17441118689847365, 0.18255322743596306, 0.19064730854017545, 0.19869367689479056, 0.2066925823968103, 0.21464427810286182, 0.2225490202090258, 0.23040706802777008, 0.23821868395575027, 0.2459841334562812, 0.2537036850571949, 0.26137761032353773, 0.2690061838776513, 0.27658968337063605, 0.28412838950880437, 0.2916225860679492, 0.2990725598784391, 0.3064786008937198, 0.31384100217651867, 0.32116005994980507, 0.32843607363742316, 0.335669345905745, 0.3428601827124128, 0.35000889336424823, 0.35711579058866905, 0.36418119058598164, 0.37120541312911465, 0.3781887816234781, 0.38513162321931466, 0.3920342688843914, 0.3988970535258105, 0.40572031609452824, 0.41250439969316066, 0.4192496517145673, 0.4259564239551978, 0.4326250727641823, 0.43925595918447546, 0.4458494490973621, 0.45240591337690433, 0.45892572806891907, 0.46540927454602227, 0.4718569396606844, 0.47826911598172905, 0.48464620191504676, 0.49098860195406346, 0.49729672682826304, 0.5035709937165573, 0.5098118264716867, 0.5160196558019757, 0.5221949194845464, 0.5283380626164486, 0.5344495377558065, 0.5405298052091049, 0.5465793332174232, 0.552598598173104, 0.5585880848400525, 0.5645482865625088, 0.5704797055298065, 0.5763828528757288, 0.5822582489811235, 0.5881064236776291, 0.5939279163327219, 0.5997232761942729, 0.6054930624170933, 0.6112378443382953, 0.6169582015877026, 0.6226547242484423, 0.6283280129854983, 0.6339786791446917, 0.6396073448866022, 0.6452146432257466, 0.6508012181259476, 0.656367724526308, 0.6619148283319226, 0.6674432064269861, 0.672953546599471, 0.6784465474886416, 0.6839229184422699, 0.6893833793616876, 0.6948286604430813, 0.7002595021768601, 0.705676654453403, 0.7110808769529139, 0.7164729380866296, 0.7218536144656945, 0.7272236908985131, 0.7325839589050036, 0.7379352161316146, 0.7432782655415886, 0.7486139140081803, 0.753942971072961, 0.7592662474077753, 0.7645845530052433, 0.769898695061432, 0.7752094755415624, 0.7805176889704086, 0.7858241184175236, 0.7911295323820756, 0.7964346802790062, 0.8017402880342431, 0.8070470514543899, 0.8123556307594032, 0.8176666424567056, 0.8229806502894502, 0.8282981562247652, 0.8336195872937, 0.8389452826798243, 0.8442754781982222, 0.8496102876975965, 0.8549496838965663, 0.860293472037039, 0.8656412642194967, 0.8709924477334117, 0.8763461491609922, 0.8817011959714243, 0.8870560667696697, 0.8924088490135994, 0.8977571719484645, 0.9030981573828473, 0.9084283400269992, 0.9137436086054107, 0.9190391174486675, 0.9243092185293498, 0.9295473797484043, 0.9347461022087122, 0.939896865758114, 0.9449900544235366, 0.9500149301662061, 0.9549596238312557, 0.9598111470269347, 0.9645554899319168, 0.9691777439709139, 0.9736623245546946, 0.977993256845741, 0.9821545789787218, 0.9861307894312215, 0.9899073888698501, 0.993471442761266, 0.9968121369135249, 0.999921260141041, 1.002793583807739, 1.0054270745153213, 1.007822892034933, 1.009985257197477, 1.011921101847046, 1.0136396390946913, 1.0151518525195187, 1.016469981467406, 1.017607015762896, 1.0185762940077576, 1.0193911062021381, 1.0200644428753554, 1.0206087862308284, 1.0210359525226593, 1.021357024029734, 1.0215822964375052, 1.0217212750018854, 1.021782683302815, 1.0217744953999712, 1.0217039726763504, 1.0215777185943973, 1.0214017025194064, 1.0211813507958596, 1.020921557957365, 1.0206267389696781, 1.0203008855873679, 1.0199476130836305, 1.0195701539539936, 1.0191714574132655, 1.0187541545059, 1.018320635537738, 1.0178730512941048, 1.0174133426402663, 1.016943255149224, 1.0164643823607618, 1.0159781347076968, 1.015485797891722, 1.014988544481122, 1.0144874018400474, 1.0139833320408629, 1.0134771700050886, 1.0129696824002938, 1.0124615680549254, 1.0119534441282814, 1.011445872961866, 1.0109393477585604, 1.0104343240841538, 1.0099312006944159, 1.0094303505300046, 1.0089320961454562, 1.0084367170659907, 1.0079444749555508, 1.0074555990519256, 1.0069702857107923, 1.006488723625829, 1.0060110690813708, 1.0055374450398493, 1.0050679897484256, 1.0046027918444456, 1.0041419433835725, 1.003685519357025, 1.0032335823871161, 1.0027861827053948, 1.0023433616970705, 1.0019051459260273, 1.0014715743232825, 1.0010426465852615, 1.000618377449452, 1.0001987691761882, 0.9997838186952231, 0.9993735127284636, 0.9989678544834151, 0.9985668052945532, 0.9981703608856352, 0.9977784966258236, 0.997391170134144, 0.9970083672357775, 0.9966300553654094, 0.9962561901544466, 0.9958867396894739, 0.995521661563288, 0.9951609264088557, 0.9948044931617551, 0.9944523096897532, 0.9941043330178675, 0.99376052954111, 0.9934208556016259, 0.99308525517081, 0.9927536879276314, 0.992426102707829, 0.9921024642758596, 0.9917827257584396, 0.991466825515683, 0.9911547374351585, 0.9908463943229097, 0.9905417655827352, 0.9902408049793735, 0.9899434551167263, 0.9896496762578432, 0.9893594164625106, 0.9890726472689394, 0.988789301436298, 0.9885093504443726, 0.9882327498825615, 0.9879594453942413, 0.9876893979745336, 0.9874225597158582, 0.9871589038571763, 0.9868983716048287, 0.9866409213828135, 0.9863865277258682, 0.9861351286040994, 0.985886705045937, 0.9856412007509995, 0.9853985763682164, 0.9851588094370801, 0.9849218446832029, 0.9846876505329988, 0.9844561889081155, 0.9842274228371803, 0.9840013166020086, 0.9837778281029164, 0.9835569335473822, 0.9833385974306074, 0.9831227746715012, 0.9829094318852356, 0.9826985511935894, 0.9824900784174604, 0.9822840025912558, 0.9820802702930913, 0.9818788662110118, 0.9816797537669246, 0.98148290263592, 0.9812882826315087, 0.981095869299372, 0.9809056231020211, 0.980717520316507, 0.980531532757778, 0.9803476325207834, 0.9801657921727635, 0.9799859796249822, 0.9798081787088876, 0.9796323574493331, 0.9794584908086607, 0.9792865527434444, 0.9791165182521218, 0.9789483682344416, 0.9787820681876314, 0.9786175936938141, 0.9784549317576556, 0.9782940595443674, 0.9781349385974749, 0.9779775617224875, 0.977821907036538, 0.9776679422460862, 0.9775156458560903, 0.9773650077877603, 0.9772160011315815, 0.9770686061075495, 0.9769228022899191, 0.9767785751999888, 0.9766358896080201, 0.9764947469336027, 0.9763551074071645, 0.9762169734682096, 0.9760803108331217, 0.9759451066764432, 0.9758113377189456, 0.9756790028845977, 0.9755480630718661, 0.9754185173679186, 0.9752903487297535, 0.9751635301649823, 0.975038045950943, 0.9749138948498062, 0.9747910408719396, 0.9746694840630143, 0.9745492031729656, 0.9744301837038998, 0.9743124109787504, 0.9741958745019887, 0.9740805454468004, 0.9739664244407212, 0.9738534970931316, 0.9737417401270967, 0.9736311393917486, 0.9735216916926441, 0.9734133838603063, 0.9733061879175152, 0.9732001056154234, 0.9730951244064695, 0.9729912171340162, 0.9728883909685611, 0.9727866138441492, 0.9726858943009472, 0.9725861997822676, 0.9724875393974474, 0.9723898860719441, 0.972293228513488, 0.9721975711893243, 0.9721028874461664, 0.9720091666093522, 0.9719164130653749, 0.9718245961654753, 0.9717337254745129, 0.9716437757738711, 0.971554737146889, 0.9714666090866385, 0.97137938243877, 0.9712930321002895, 0.9712075630609472, 0.9711229666496675, 0.9710392233183719, 0.9709563236907419, 0.9708742685911295, 0.9707930445241238, 0.9707126470080557, 0.9706330529078779, 0.9705542731316784, 0.9704762844827196, 0.9703990786666008, 0.9703226620042407, 0.9702470119297629, 0.9701721244547546, 0.970097993069676, 0.9700246088808414, 0.9699519592499153, 0.9698800468020395, 0.9698088587951436, 0.9697383921322422, 0.9696686259857069, 0.9695995718949646, 0.969531203184261, 0.9694635321953124, 0.9693965380327676, 0.9693302176056017, 0.9692645603020744, 0.9691995731610894, 0.9691352307166754, 0.969071540176313, 0.969008495754059, 0.9689460812824524, 0.9688842947663066, 0.96882313090654, 0.9687625825374393, 0.9687026396490885, 0.9686433051514307, 0.9685845733805672, 0.9685264288454523, 0.968468865960235, 0.968411888048075, 0.9683554897724103, 0.968299656135677, 0.9682443817016807, 0.9681896746953682, 0.9681355157230319, 0.968081904834423, 0.968028835934617, 0.9679763042694312, 0.967924304477672, 0.9678728269622189, 0.967821876073004, 0.9677714465890986, 0.9677215198858949, 0.9676721051046719, 0.9676231968311814, 0.9675747775393145, 0.9675268558410459, 0.9674794266738509, 0.9674324766436719, 0.9673860015315613, 0.9673400104712178, 0.9672944847554342, 0.9672494255457775, 0.9672048275212106, 0.9671606872558193, 0.9671169955677181, 0.9670737620096528, 0.9670309685772156, 0.9669886163021304, 0.9669467006783681, 0.9669052133000097, 0.9668641637196735, 0.9668235344379106, 0.966783326612344, 0.9667435315676314, 0.9667041585519665, 0.96666519125357, 0.9666266296968531, 0.9665884665630248, 0.9665507062102076, 0.9665133456266114, 0.9664763726587429, 0.9664397876997763, 0.9664035874566252, 0.9663677639882319, 0.9663323230997226, 0.9662972612966655, 0.9662625662727494, 0.9662282393510674, 0.9661942728422911, 0.9661606763382409, 0.9661274299923902, 0.9660945470962788, 0.9660620123981039, 0.9660298266715016, 0.965997987016816, 0.9659664860447603, 0.9659353295353315, 0.9659045140143689, 0.965874028767945, 0.9658438705028928, 0.9658140449655196, 0.9657845452236088, 0.965755372032145, 0.9657265151828228, 0.9656979752253688, 0.9656697457886841, 0.9656418327282863, 0.9656142328752514, 0.9655869355510647, 0.9655599420844879, 0.9655332457572968, 0.9655068569084548, 0.9654807562755013, 0.9654549575337081, 0.9654294418532982, 0.9654042193576783, 0.9653792830904016, 0.9653546313753626, 0.9653302611917411, 0.9653061700899745, 0.9652823606313328, 0.9652588171591207, 0.9652355548153413, 0.9652125541160588, 0.9651898254092184, 0.9651673666212186, 0.9651451673347212, 0.9651232292779539, 0.9651015504397815, 0.9650801285736408, 0.9650589575824742, 0.9650380473251353, 0.9650173841882443, 0.964996969469921, 0.9649767972102666, 0.9649568739524759, 0.9649371933526638, 0.964917757395656, 0.9648985561648248, 0.9648795916018414, 0.9648608619153306, 0.9648423610757353, 0.9648240953931055, 0.9648060590349297, 0.9647882536994883, 0.9647706701221066, 0.9647533063233289, 0.9647361683786911, 0.9647192545463822, 0.9647025550401499, 0.9646860719309063, 0.9646698000485865, 0.9646537449696437, 0.9646379057231733, 0.9646222718885471, 0.9646068462531321, 0.9645916233515176, 0.9645766129681713, 0.9645617977577926, 0.9645471923235636, 0.9645327826550723, 0.9645185713013879, 0.964504557001833, 0.9644907378274338, 0.9644771126912542, 0.9644636794121954, 0.964450437074396, 0.9644373799229814, 0.9644245144216322, 0.964411835060335, 0.9643993407240967, 0.9643870335669077, 0.9643749042777966, 0.9643629575643767, 0.9643511881317219, 0.9643395961115819, 0.9643281805660231, 0.964316939671848, 0.9643058730252784, 0.964294978236429, 0.964284254519707, 0.9642736999817119, 0.9642633141115169, 0.9642530952941183, 0.9642430420121377, 0.96423315325681, 0.9642234274574668, 0.9642138635642086, 0.9642044602486887, 0.9641952169127098, 0.964186131086441, 0.9641772029648971, 0.9641684298033615, 0.9641598120080201, 0.9641513474429209, 0.9641430348442422, 0.9641348737396891, 0.9641268624343563, 0.9641189998475979, 0.9641112848138513], "mu_plus": [0.4999742789599727, 0.5007913075013753, 0.5015821062633715, 0.5023712796551858, 0.5031699780139534, 0.5039823749758411, 0.5048093310793688, 0.5056502740600786, 0.5065041125395752, 0.5073696571917421, 0.5082457999501871, 0.5091315778220137, 0.5100261838585715, 0.5109289558190026, 0.5118393571137574, 0.5127569564707308, 0.5136814093038459, 0.5146124416685467, 0.5155498367820868, 0.5164934241550942, 0.5174430706955184, 0.5183986736638319, 0.5193601549190329, 0.5203274564233079, 0.521300536606635, 0.5222793673839912, 0.523263931881474, 0.5242542224889357, 0.5252502393410394, 0.5262519890414223, 0.5272594836708856, 0.528272739930987, 0.5292917784236931, 0.5303166231242945, 0.5313473008205689, 0.5323838407798651, 0.5334262743678475, 0.534474634719667, 0.535528956552621, 0.5365892758833378, 0.5376556298693091, 0.5387280566396484, 0.5398065951355769, 0.5408912849768515, 0.541982166344866, 0.5430792798838026, 0.5441826666056852, 0.5452923677653874, 0.5464084248556741, 0.5475308794671748, 0.5486597732335348, 0.5497951478005451, 0.5509370447135988, 0.5520855054376931, 0.5532405712244041, 0.5544022831321241, 0.5555706819341661, 0.5567458081041888, 0.5579277017638441, 0.5591164026522741, 0.5603119500687906, 0.5615143828743492, 0.5627237394150943, 0.563940057523792, 0.5651633744733486, 0.5663937269547525, 0.5676311510266584, 0.5688756821187804, 0.5701273549783406, 0.5713862036576687, 0.5726522614922736, 0.5739255610364298, 0.5752061340959223, 0.5764940116656952, 0.5777892239100544, 0.5790918001381619, 0.5804017688074358, 0.5817191574488559, 0.5830439926912341, 0.5843763002116464, 0.5857161047206171, 0.5870634299457193, 0.5884182985975914, 0.5897807323496179, 0.5911507518302384, 0.5925283765850804, 0.5939136250485066, 0.5953065145637542, 0.5967070613032647, 0.5981152802995815, 0.59953118538755, 0.6009547892009828, 0.6023861031502381, 0.6038251373994827, 0.605271900853497, 0.6067264011280913, 0.6081886445245034, 0.6096586360413374, 0.6111363793087564, 0.6126218766111348, 0.6141151288475664, 0.615616135518258, 0.6171248946977316, 0.6186414030332155, 0.6201656557182968, 0.6216976464710919, 0.6232373675201958, 0.6247848095970957, 0.6263399619152924, 0.6279028121482555, 0.6294733464093819, 0.6310515492657969, 0.6326374036944774, 0.6342308910776884, 0.635831991198811, 0.6374406822158809, 0.6390569406576666, 0.6406807414126494, 0.6423120577116344, 0.6439508611271767, 0.6455971215553504, 0.6472508072133402, 0.6489118846201942, 0.6505803186052754, 0.6522560722879218, 0.653939107081854, 0.6556293826806324, 0.6573268570533843, 0.6590314864483118, 0.6607432253907927, 0.6624620266716494, 0.6641878413391371, 0.6659206187301879, 0.6676603064299242, 0.6694068503114017, 0.6711601945094152, 0.6729202814285743, 0.6746870517543453, 0.6764604444661738, 0.6782403968175437, 0.6800268443645444, 0.6818197209620285, 0.6836189587813506, 0.685424488304332, 0.6872362383551323, 0.6890541360957984, 0.6908781070351355, 0.6927080750553017, 0.6945439624246255, 0.6963856897956864, 0.6982331762461162, 0.7000863392735213, 0.7019450948238952, 0.7038093573085316, 0.7056790396291504, 0.7075540531937199, 0.7094343079218626, 0.7113197123042627, 0.713210173388163, 0.7151055968259133, 0.7170058868918588, 0.7189109464979575, 0.7208206772452186, 0.722734979420889, 0.7246537520538052, 0.7265768929196372, 0.728504298596058, 0.7304358644616383, 0.7323714847518404, 0.7343110525920173, 0.7362544600050432, 0.7382015979687196, 0.7401523564326103, 0.7421066243652815, 0.7440642897784473, 0.7460252397770998, 0.747989360565078, 0.7499565375198377, 0.7519266551914005, 0.7538995973694972, 0.755875247102005, 0.7578534867381258, 0.7598341979595066, 0.7618172618327775, 0.7638025588354641, 0.765789968889469, 0.7677793714160891, 0.7697706453620368, 0.7717636692289834, 0.7737583211347192, 0.7757544788313916, 0.7777520197562702, 0.7797508210590504, 0.7817507596394516, 0.7837517121982158, 0.7857535552557073, 0.7877561652024303, 0.7897594183241551, 0.7917631908491705, 0.7937673589679248, 0.7957717988854354, 0.7977763868372029, 0.7997809991364314, 0.8017855122056716, 0.8037898025905763, 0.8057937470166907, 0.8077972224035944, 0.8098001058965247, 0.8118022748944705, 0.813803607073136, 0.815803980428693, 0.8178032732846356, 0.8198013643102929, 0.8217981325672143, 0.8237934575135046, 0.8257872190139487, 0.8277792973897395, 0.8297695734008228, 0.8317579282860381, 0.8337442437655644, 0.8357284020444756, 0.8377102858506587, 0.8396897784122948, 0.8416667634806712, 0.8436411253351295, 0.8456127487790365, 0.8475815191482111, 0.8495473223042771, 0.8515100446323326, 0.8534695730339594, 0.8554257949294997, 0.8573785982293924, 0.8593278713364969, 0.8612735031298967, 0.863215382940283, 0.865153400531558, 0.8670874460894168, 0.8690174101804568, 0.8709431837354417, 0.8728646580066427, 0.8747817245525417, 0.8766942751876929, 0.8786022019414869, 0.8805053970291163, 0.8824037527888657, 0.8842971616534722, 0.8861855160779119, 0.8880687085006006, 0.8899466312764078, 0.8918191766143625, 0.8936862365242958, 0.8955477027331001, 0.8974034666222506, 0.8992534191544609, 0.9010974507852043, 0.90293545139056, 0.9047673101724587, 0.90659291558005, 0.9084121552070591, 0.9102249156982751, 0.9120310826453225, 0.91383054049547, 0.9156231724266455, 0.9174088602452858, 0.9191874842732738, 0.9209589232174074, 0.9227230540618078, 0.9244797519348879, 0.9262288899791762, 0.9279703392155013, 0.9297039684132309, 0.9314296439473077, 0.933147229651433, 0.9348565866833307, 0.9365575733609162, 0.9382500450203655, 0.9399338538618061, 0.941608848785079, 0.943274875242015, 0.9449317750576807, 0.9465793862922103, 0.9482175430525167, 0.9498460753437736, 0.95146480888749, 0.9530735649743411, 0.9546721602755743, 0.9562604066989802, 0.957838111205362, 0.9594050756416667, 0.9609610966059599, 0.9625059652631967, 0.9640394671743722, 0.9655613821908978, 0.9670714842462048, 0.9685695412719527, 0.9700553150025114, 0.9715285608843062, 0.9729890279081507, 0.9744364585495336, 0.9758705886170588, 0.9772911471327259, 0.9786978563256638, 0.9800904314726792, 0.9814685808798288, 0.9828320057646132, 0.9841804003541771, 0.9855134517344474, 0.9868308398436403, 0.9881322376289171, 0.989417310902388, 0.9906857185107418, 0.9919371122795069, 0.9931711372958701, 0.994387431870214, 0.9955856276442772, 0.996765349880761, 0.9979262176429541, 0.9990678439229398, 1.0001898357816812, 1.001291795042495, 1.0023733180281758, 1.0034339963133545, 1.0044734168851868, 1.0054911627634973, 1.0064868131228288, 1.0074599439822918, 1.0084101287574754, 1.009336938445251, 1.0102399429725826, 1.0111187112060438, 1.0119728116679285, 1.012801813789541, 1.0136052882956101, 1.0143828086290931, 1.0151339512908482, 1.0158582975417676, 1.0165554338732696, 1.0172249542284135, 1.0178664606501544, 1.0184795657938814, 1.0190638938698993, 1.0196190824666271, 1.0201447857466597, 1.0206406769311218, 1.0211064504192098, 1.0215418246016366, 1.0219465480412557, 1.0223204011322968, 1.0226632027256943, 1.022974813872292, 1.0232551479494514, 1.0235041747960485, 1.0237219319477648, 1.0239085325265012, 1.0240641815136877, 1.0241891858009358, 1.0242839723782136, 1.0243491072651696, 1.0243853178698228, 1.0243935153451937, 1.0243748307300575, 1.0243306387433588, 1.0242626066691969, 1.0241727261488647, 1.0240633725851653, 1.023937351374891, 1.0237979618091946, 1.0236490582626807, 1.0234951245444375, 1.0233413488452014, 1.0231936965486979, 1.0230589865818276, 1.0229449772894528, 1.0228604203122225, 1.0228151275846724, 1.0228200114820862, 1.0228870829523062, 1.0230294381137557, 1.0232611757008048, 1.023597258406568, 1.0240533088055472, 1.0246452967991726, 1.0253891781801872, 1.0263004158093327, 1.0273934460049348, 1.028681134097571, 1.0301742056170085, 1.031880756893137, 1.0338059051174422, 1.035951561659174, 1.0383164239079141, 1.0408961292953138, 1.043683605573622, 1.04666948234959, 1.0498426234600915, 1.0531906470606314, 1.0567003930792433, 1.0603583922140813, 1.064151199223501, 1.0680656723083097, 1.0720892064878031, 1.0762098470901076, 1.0804163861426301, 1.0846984118839365, 1.0890463012486058, 1.0934512291886358, 1.0979051252268903, 1.1024006359099985, 1.1069310908624668, 1.1114904243173087, 1.1160731664755694, 1.120674364315096, 1.125289549911877, 1.1299146818878405, 1.1345461349063601, 1.1391806353627947, 1.143815224094024, 1.1484472570376418, 1.1530743430520525, 1.1576943336970513, 1.1623053000617396, 1.1669055080043345, 1.171493403978684, 1.176067585800602, 1.1806268045313966, 1.185169936877167, 1.1896959892296102, 1.194204063245352, 1.198693366765466, 1.2031631832021512, 1.2076128849394798, 1.212041923524271, 1.2164498101650942, 1.2208361026868386, 1.225200441783364, 1.2295424902484464, 1.233861966332034, 1.2381586391646255, 1.242432302067467, 1.2466827860525513, 1.250909953472373, 1.2551136992022272, 1.2592939262155387, 1.2634505908654126, 1.2675836363209507, 1.2716930556735468, 1.2757788413323379, 1.2798410073489561, 1.2838795816987172, 1.2878946091441008, 1.2918861348832353, 1.2958542265907405, 1.2997989546577338, 1.3037204102013016, 1.3076186805332621, 1.3114938633455018, 1.315346068435846, 1.319175398116793, 1.3229819729736016, 1.3267659141990964, 1.330527342823267, 1.3342664020988266, 1.3379832062534744, 1.341677909303271, 1.345350631474066, 1.3490015323247109, 1.3526307361321226, 1.3562384057042145, 1.359824673649391, 1.363389691531395, 1.366933608134248, 1.3704565725552544, 1.3739587299797151, 1.3774402402971768, 1.380901249829706, 1.3843419091324685, 1.3877623695257482, 1.3911627869272416, 1.3945432973146994, 1.3979040661925914, 1.4012452387624335, 1.404566964636276, 1.4078693983537063, 1.4111526740544549, 1.4144169543157423, 1.417662386700176, 1.420889108149097, 1.4240972641741645, 1.4272870101260287, 1.430458484950277, 1.4336118324993992, 1.4367471943884722, 1.4398647124733068, 1.4429645268606601, 1.4460467770169323, 1.4491116068184182, 1.452159138021791, 1.4551895224053337, 1.4582028896329502, 1.4611993789067403, 1.4641791136254174, 1.467142225591229, 1.4700888604993492, 1.4730191330471258, 1.4759331718086444, 1.47883111476731, 1.4817130829849388, 1.4845792065801358, 1.4874295950494871, 1.4902643860967149, 1.49308370202381, 1.4958876534765424, 1.498676365500426, 1.5014499560237982, 1.5042085385656363, 1.5069522436758767, 1.5096811675848363, 1.5123954390215386, 1.515095171845475, 1.517780462610819, 1.5204514377614151, 1.5231082024489322, 1.52575087048862, 1.528379535459033, 1.530994324093974, 1.5335953220184522, 1.536182654894388, 1.5387564113114187, 1.5413166992957272, 1.5438636162496953, 1.546397277787297, 1.5489177697519125, 1.5514251902599063, 1.553919648713288, 1.5564012364262227, 1.5588700505535324, 1.561326190980968, 1.5637697377064024, 1.56620079908654, 1.5686194629665893, 1.571025826252673, 1.573419965099021, 1.575801984687148, 1.5781719743054492, 1.5805300072850081, 1.5828761914844225, 1.5852105989132872, 1.587533319785611, 1.589844435056319, 1.5921440389684907, 1.5944322101050183, 1.596709031293781, 1.5989745846403596, 1.6012289512887352, 1.6034722174025065, 1.605704446788184, 1.6079257339188449, 1.6101361523482223, 1.6123357796143938, 1.614524697711023, 1.6167029725907374, 1.6188706847706387, 1.6210279087037274, 1.623174714140292, 1.6253111891349201, 1.6274373914480773, 1.629553398352196, 1.631659276054391, 1.6337551106347012, 1.6358409568882, 1.637916884769346, 1.639982972688439, 1.642039289156401, 1.6440858865583932, 1.6461228524731948, 1.648150232903516, 1.6501681138552484, 1.6521765403126822, 1.6541755976825723, 1.6561653289298273, 1.6581458138110279, 1.660117114533825, 1.6620792784733547, 1.6640323877903958, 1.6659764839292681, 1.6679116425701925, 1.6698379185881218, 1.6717553718609097, 1.6736640618666594, 1.6755640471077602, 1.677455385839943, 1.6793381406625834, 1.6812123584088314, 1.683078101154845, 1.6849354251010293, 1.6867843858703029, 1.688625030356525, 1.6904574300140318, 1.6922816302063826, 1.6940976854699792, 1.6959056493997802, 1.6977055731826804, 1.6994975114646216, 1.7012815147188218, 1.7030576351658326, 1.7048259238809118, 1.7065864312598082, 1.708339208276656, 1.710084303242626, 1.7118217674040164, 1.7135516487315254, 1.7152739961142704, 1.716988857349243, 1.718696281176829, 1.720396314052595, 1.7220890036738654, 1.7237743954519986, 1.7254525368723383, 1.727123473489159, 1.728787250735432, 1.730443913172883, 1.7320935064826861, 1.7337360741374603, 1.735371660927685, 1.7370003092842847, 1.7386220638048409, 1.7402369666394748, 1.7418450607243288, 1.743446388520737, 1.7450409911175089, 1.7466289103160837, 1.748210188096633, 1.7497848646276961, 1.7513529806125079, 1.7529145769101275, 1.7544696920276501, 1.7560183668095823, 1.7575606399800323, 1.7590965508196652, 1.7606261374858247, 1.7621494390334909, 1.7636664931245185, 1.7651773374965598, 1.7666820096752494, 1.768180546894714, 1.7696729859115568, 1.7711593631956164, 1.7726397152307685, 1.774114078317786, 1.7755824874835544, 1.7770449783726145, 1.778501586588948, 1.779952346547375, 1.7813972929559356, 1.7828364610257779, 1.7842698836047413, 1.7856975948715936, 1.7871196290463993, 1.788536019094121, 1.7899467983509376, 1.79135199849744, 1.7927516532190269, 1.7941457941206727, 1.7955344541870761, 1.796917664368858, 1.798295457044729, 1.7996678628779308, 1.8010349129026764, 1.802396638797961, 1.8037530701473914, 1.805104238330609, 1.8064501734070324, 1.8077909043027311, 1.8091264620199272, 1.810456874840804, 1.8117821732743753, 1.8131023861784878, 1.8144175415482648, 1.815727669415553, 1.8170327962825095, 1.8183329522491531, 1.819628164045783, 1.8209184602487423, 1.822203868360682, 1.8234844153739298, 1.82476012863388, 1.8260310354317928, 1.8272971626698045, 1.828558536027582, 1.829815183188082, 1.831067129809011, 1.8323144010268244, 1.833557024315228, 1.834795024070174, 1.8360284268432172, 1.837257256385717, 1.838481539637106, 1.8397013000792486, 1.8409165631105429, 1.8421273529479536, 1.8433336947862136, 1.8445356118937488, 1.8457331288805208, 1.846926269226185, 1.848115057024857, 1.8492995158332024, 1.8504796683987392, 1.8516555386489113, 1.8528271494788369, 1.853994523639568, 1.8551576837398176, 1.8563166528900061, 1.8574714523211109, 1.8586221051095786, 1.8597686336109263, 1.8609110591360765, 1.8620494041683169, 1.8631836897714698, 1.864313937591288, 1.865440168591113, 1.8665624046153442, 1.8676806660463339, 1.8687949743045238, 1.8699053501244807, 1.8710118141418273, 1.8721143863279202, 1.8732130872691084, 1.8743079373398537, 1.8753989561583706, 1.8764861641303225, 1.8775695809297988, 1.8786492256863085, 1.8797251187715793, 1.8807972788013798, 1.881865725356484, 1.8829304779191067, 1.8839915544789805, 1.8850489748107373, 1.8861027572107802, 1.8871529204853483, 1.888199482934895, 1.889242462979708, 1.890281878604663, 1.891317748531433, 1.8923500904785, 1.8933789220639052, 1.894404261082017, 1.8954261254378395, 1.8964445325836967, 1.8974594999118282, 1.8984710442754538, 1.8994791834010698, 1.9004839343845348, 1.901485313822228, 1.9024833383887434, 1.9034780253240162, 1.9044693910630108, 1.9054574518180172, 1.9064422245273844, 1.9074237250672599, 1.9084019697203496, 1.9093769746483717, 1.9103487558727485, 1.9113173286539382, 1.9122827095759514, 1.9132449138741885, 1.91420395744269, 1.9151598555087543, 1.916112623507919, 1.9170622765371113, 1.9180088300676958, 1.9189522990057777, 1.9198926983377935, 1.9208300426731761, 1.9217643474322812, 1.9226956264938995, 1.9236238950557418, 1.9245491679677766, 1.9254714588313113, 1.9263907822841109, 1.92730715204426, 1.9282205835286794, 1.9291310896848148, 1.930038684530936, 1.9309433824543873, 1.9318451973329693, 1.9327441422516076, 1.933640231068382, 1.9345334776382228, 1.9354238949768947, 1.936311496777174, 1.9371962962033087, 1.9380783062747502, 1.938957540236071, 1.9398340112283163, 1.9407077320458126, 1.941578715810847, 1.9424469754497564, 1.9433125226900525, 1.9441753710778649]}, {"density": 1.0, "mu_minus": [0.7326512203445001, 0.7390360579798191, 0.7454121133201461, 0.7517791746202667, 0.7581369526297104, 0.764485065330104, 0.7708231353687403, 0.7771505203476418, 0.7834667040236576, 0.7897709423924221, 0.7960623922827361, 0.8023400928860516, 0.808602972183832, 0.8148498381885232, 0.821079381362668, 0.8272901508282573, 0.8334807467450689, 0.8396495115021404, 0.845794857596609, 0.8519151517863024, 0.8580087858547598, 0.8640741685616194, 0.8701097907903845, 0.8761142441654934, 0.8820862449702895, 0.8880246567815802, 0.8939285160715247, 0.8997970457402767, 0.9056296609952987, 0.9114259789975705, 0.9171858176111524, 0.9229091984202619, 0.9285963292907878, 0.9342476113845857, 0.9398636100656549, 0.9454450516733274, 0.9509928231294169, 0.9565079198217997, 0.9619914691777222, 0.9674446836852294, 0.9728688934044513, 0.97826546058112, 0.9836358235190026, 0.9889814927812534, 0.9943039226397807, 0.9996047244123947, 1.0048854170846078, 1.0101475830584308, 1.015392768528181, 1.0206225287049198, 1.0258384080977017, 1.0310419378236966, 1.0362345724705446, 1.041417827906671, 1.0465931307171612, 1.0517618951051124, 1.056925493152858, 1.0620852823279667, 1.0672425672726218, 1.0723986157153458, 1.0775546738007737, 1.0827119337373283, 1.087871577607297, 1.0930347210907883, 1.098202483597693, 1.1033758866672478, 1.108556011230169, 1.1137437983141119, 1.118940252551171, 1.124146291317103, 1.1293628222307925, 1.134590714809155, 1.1398308291930168, 1.1450839468433751, 1.1503508950202583, 1.1556324351719005, 1.1609292728521605, 1.1662421770373446, 1.1715717946046678, 1.1769188302194862, 1.1822839218332246, 1.1876677016322343, 1.1930707818045743, 1.1984937496754, 1.2039371770259915, 1.2094016192153358, 1.2148876151509893, 1.220395684054445, 1.2259263227029589, 1.2314800366611265, 1.2370572798301653, 1.2426585088691093, 1.2482841985567406, 1.2539347466370068, 1.259610576197269, 1.2653120958487436, 1.271039692736054, 1.2767937417039117, 1.2825746098129651, 1.2883826455658833, 1.2942181992706407, 1.300081595105307, 1.3059731413656617, 1.3118931595368215, 1.3178419309843548, 1.3238197448987115, 1.329826872499904, 1.335863584063126, 1.3419301355975923, 1.3480267227049747, 1.354153627864246, 1.3603110487445862, 1.3664992142505445, 1.3727182697599245, 1.3789684618839941, 1.385249937912817, 1.391562876668629, 1.3979074338722473, 1.404283745349638, 1.410691957208422, 1.4171321892149085, 1.4236045571136438, 1.4301091608490306, 1.4366461020265104, 1.443215690270912, 1.44981752754008, 1.4564519092798194, 1.4631188798512822, 1.4698184808684975, 1.4765507341747954, 1.483315655688221, 1.4901132483429682, 1.4969434989266626, 1.503806388880733, 1.510701881493109, 1.5176299309119454, 1.5245904764172238, 1.5315834496390455, 1.538608760919841, 1.545666315720673, 1.5527560000884808, 1.559877690051582, 1.5670312470518548, 1.5742165141815234, 1.5814333279918082, 1.5886815070297888, 1.595960851046517, 1.6032711509143176, 1.6106121788367627, 1.617983692512598, 1.6253854326544317, 1.632817126155963, 1.6402784805571144, 1.6477691885186392, 1.655288925308172, 1.6628373476181302, 1.670414095338279, 1.6780187899869625, 1.6856510343963775, 1.6933104100367458, 1.7009964810250913, 1.7087087897987505, 1.71644685709951, 1.7242101830824075, 1.7319982427773155, 1.7398104894626842, 1.7476463460873977, 1.7560806965811426, 1.7639464456812255, 1.7718339154206157, 1.779742424923253, 1.7876712590782233, 1.7956196552854777, 1.8035867954145501, 1.8115718052046452, 1.8195737447217757, 1.8275915883911138, 1.8356242261873592, 1.8436704424339754, 1.851728910375798, 1.8597981258992395, 1.867876483666561, 1.875962156405323, 1.8840531184991984, 1.8921471234349339, 1.9002416257807349, 1.9083338296393089, 1.9164206102482224, 1.9244984698075307, 1.932563608125927, 1.940611819040827, 1.9486385362948397, 1.9566388701860666, 1.9646076102775838, 1.9725392936864294, 1.980428298036018, 1.9882689086322514, 1.9960554770596455, 2.00378251283831, 2.0114447973421306, 2.0190375497541284, 2.026556490885484, 2.0339979372488335, 2.0413588189319314, 2.048636719097488, 2.0558298030406705, 2.0629367968260035, 2.0699568684143728, 2.076889595870952, 2.0837347796077514, 2.090492429072182, 2.0971626524970355, 2.103745585027965, 2.110241371519206, 2.116650087872531, 2.1229717856546255, 2.129206441810873, 2.135354004671539, 2.14141437323899, 2.147387466505735, 2.153273187237801, 2.1590714945715117, 2.164782396285542, 2.170405976974381, 2.175942407382295, 2.181391963945227, 2.1867550244914495, 2.192032080938946, 2.197223732434712, 2.202330697371815, 2.20735378879981, 2.2122939296769544, 2.217152126441715, 2.2219294784115857, 2.226627156993811, 2.231246396096714, 2.2357884943804343, 2.2402547931649557, 2.2446466734529484, 2.2489655466047003, 2.2532128499391035, 2.257390034507323, 2.261498557568333, 2.265539878845688, 2.269515459652091, 2.27342675147318, 2.2772751916780183, 2.281062200797217, 2.284789184031252, 2.2884575195521624, 2.292068564086061, 2.29562364407581, 2.2991240614963178, 2.302571085281697, 2.305965957191374, 2.309309885888461, 2.3126040397054717, 2.315849569300529, 2.319047585211575, 2.322199164224653, 2.3253053557483225, 2.3283671740847547, 2.3313856027789455, 2.3343615957662527, 2.3372960762520965, 2.340189939304094, 2.3430440486981254, 2.3458592428102274, 2.348636332680862, 2.351376104804537, 2.3540793150976707, 2.356746701293726, 2.3593789732535915, 2.3619768222583715, 2.3645409124514223, 2.3670718947366067, 2.3695703928371654, 2.372037012834527, 2.374472347428314, 2.376876963131164, 2.3792514167251992, 2.381596244938871, 2.383911972045234, 2.386199103355989, 2.3884581338635793, 2.390689542039443, 2.392893795311524, 2.3950713489643274, 2.397222645326656, 2.3993481144367688, 2.4014481775024157, 2.4035232453274546, 2.405573716858364, 2.407599983574351, 2.4096024260877167, 2.4115814171739234, 2.413537321776095, 2.4154704960209212, 2.4173812871708886, 2.419270039093493, 2.4211370832075336, 2.4229827475907544, 2.424807352722728, 2.4266112131984063, 2.428394637258441, 2.4301579262535804, 2.431901376858038, 2.4336252801333083, 2.435329923703826, 2.43701558520956, 2.4386825398034975, 2.4403310618605905, 2.441961416605399, 2.443573861047343, 2.445168657630962, 2.446746056210183, 2.4483063091685597, 2.449849654024562, 2.451376338594933, 2.4528865966124513, 2.454380660981261, 2.455858759141329, 2.4573211210337824, 2.458767965505722, 2.460199515871357, 2.4616159832406606, 2.463017580209593, 2.4644045173274045, 2.465777000849047, 2.4671352317889417, 2.4684794107222134, 2.46980973483577, 2.4711263982967187, 2.4724295909883183, 2.473719502377929, 2.4749963174829555, 2.476260219752963, 2.4775113880957145, 2.478750000387559, 2.479976232275091, 2.4811902552271135, 2.482392239632371, 2.4835823529491776, 2.4847607607470654, 2.485927624646587, 2.487083105780142, 2.488227361498519, 2.4893605478681486, 2.490482818435657, 2.4915943224048274, 2.492695213645255, 2.4937856342342193, 2.494865731479031, 2.495935647794624, 2.496995524061792, 2.498045498251218, 2.4990857063839336, 2.500116284155411, 2.501137363090574, 2.5021490762205447, 2.5031515490507545, 2.5041449124623987, 2.505129288472799, 2.5061048030647926, 2.5070715753327426, 2.5080297264371665, 2.508979375464763, 2.5099206348754564, 2.510853622049449, 2.511778451079004, 2.512695231612218, 2.5136040713594636, 2.5145050816678602, 2.5153983651632816, 2.5162840329098177, 2.517162182218148, 2.5180329171222406, 2.5188963404039466, 2.5197525458456047, 2.520601631733776, 2.5214437000943364, 2.5222788385141053, 2.523107141108007, 2.5239287023780177, 2.5247436115414916, 2.525551957114244, 2.5263538278740696, 2.5271493063737562, 2.527938481906784, 2.5287214387964263, 2.529498254556704, 2.530269016589619, 2.5310337995699568, 2.531792686681186, 2.532545752803284, 2.533293075372192, 2.534034729793999, 2.5347707904481593, 2.535501330182104, 2.5362264200512614, 2.5369461335479255, 2.5376605390536935, 2.5383697055166246, 2.539073701389294, 2.539772591490046, 2.5404664458796944, 2.5411553234752087, 2.541839289837074, 2.542518410911623, 2.543192747653406, 2.543862356244237, 2.5445273043270733, 2.545187645872555, 2.5458434372345446, 2.5464947409718093, 2.5471416126269775, 2.547784105687963, 2.5484222731152384, 2.5490561754060996, 2.5496858584502586, 2.550311381489224, 2.5509327901318635, 2.5515501381506396, 2.5521634739909635, 2.552772848105603, 2.55337830867881, 2.553979903770642, 2.5545776769121455, 2.5551716822104598, 2.555761956660742, 2.5563485529852574, 2.55693150926624, 2.557510869838895, 2.5580866828170765, 2.5586589825365764, 2.559227817624921, 2.559793225758474, 2.5603552482994174, 2.5609139247249058, 2.561469296386189, 2.5620213977219453, 2.562570266133034, 2.563115946298344, 2.5636584683188772, 2.564197868256598, 2.564734189259068, 2.5652674568388116, 2.56579771288812, 2.5663249914349215, 2.566849320265316, 2.567370739915397, 2.5678892756355296, 2.56840496753453, 2.5689178395902004, 2.5694279280352514, 2.569935263747531, 2.5704398769590497, 2.570941793078053, 2.5714410481391234, 2.5719376661267153, 2.5724316778910814, 2.572923110786534, 2.5734119931861663, 2.573898350708207, 2.5743822135006535, 2.574863607834339, 2.575342557059597, 2.5758190867742683, 2.576293227400214, 2.5885273839396423, 2.57723442547877, 2.5777015378031556, 2.578166353720334, 2.5786288987908055, 2.5790891966862253, 2.5795472696837543, 2.5800031404795214, 2.580456830629156, 2.5809083640385495, 2.5813577629622158, 2.5818050444243053, 2.582250233815328, 2.5826933498686957, 2.5831344136180303, 2.58357344524506, 2.5840104653909424, 2.5844454897146796, 2.5848785428439403, 2.58530964062958, 2.585738804639654, 2.5861660482699844, 2.5865913956495494, 2.5870148609330927, 2.5874364610343905, 2.5878562173598225, 2.5882741451237283, 2.588690261059067, 2.5891045829812565, 2.5895171271984885, 2.5899279086241163, 2.590336943000835, 2.5907442501530125, 2.59114984091595, 2.5915537333603886, 2.5919559441093027, 2.5923564848988105, 2.5927553705686863, 2.593152619915598, 2.593548243462741, 2.5939422564358385, 2.594334671317675, 2.594725506985105, 2.59511477236112, 2.5955024808302376, 2.595888648756477, 2.5962732886482285, 2.6128309805703545, 2.6131853211906897, 2.613538318850902, 2.6138899848956956, 2.6142403307284345, 2.6145893675080534, 2.614937105909133, 2.6152835569757165, 2.615628731327578, 2.6159726394697906, 2.616315291777427, 2.616656698492574, 2.616996869746347, 2.617335815411925, 2.6176735455159497, 2.618010069445147, 2.618345397154344, 2.618679537808147, 2.6190125008315195, 2.619344295423297, 2.619674930589202, 2.620004415445388, 2.620332758781879, 2.6206599694138033, 2.6209860557774145, 2.6213110264102704, 2.621634889840304, 2.6219576543243472, 2.6222793280854044, 2.6225999190221447, 2.6229194353191194, 2.6232378847883333, 2.623555275217626, 2.6238716142891163, 2.6241869096625603, 2.6245011686999824, 2.624814398870173, 2.625126607486896, 2.6254378017684985, 2.6257479888534263, 2.626057175721936, 2.6263653694565114, 2.6266725768745602, 2.626978804766177, 2.6272840599023644, 2.6275883487950074, 2.6278916780507204, 2.6281940541489703, 2.6284954834805787, 2.6287959723057908, 2.6290955269676513, 2.629394153712134, 2.629691858380921, 2.6299886471920004, 2.630284526105645, 2.6305795009376367, 2.6308735776187384, 2.6311667616857726, 2.6314590591141083, 2.631750475233035, 2.6320410158242415, 2.6323306863870695, 2.6326194921384634, 2.6329074387329237, 2.633194531208828, 2.6334807750378846, 2.6337661753938897, 2.634050737227485, 2.6343344658217176, 2.6346173662069376, 2.634899443151788, 2.635180701760765, 2.6354611468466596, 2.635740783219906, 2.636019615624209, 2.636297648803025, 2.6365748874517307, 2.6368513359936907, 2.637126999233951, 2.6374018814565057, 2.6376759872743354, 2.637949321080279, 2.6382218872241836, 2.638493690134475, 2.638764733921305, 2.6390350228528696, 2.6393045612211052, 2.639573353138754, 2.6398414027403407, 2.6401087139605894, 2.64037529099672, 2.6406411377495904, 2.640906258217785, 2.641170656193469, 2.6414343356978995, 2.641697300448276, 2.641959554270484, 2.6422211008903504, 2.6424819440901204, 2.642742087536134, 2.6430015348950437, 2.6432602897056405, 2.643518355587931, 2.643775736044755, 2.644032434662252, 2.644288454869086, 2.644543800181217, 2.6447984738934203, 2.6450524793933834, 2.6453058201232644, 2.6455584993381, 2.6458105204187548, 2.646061886478395, 2.6463126008026596, 2.6465626665934074, 2.646812086968382, 2.6470608651714653, 2.647309004298676, 2.647556507348593, 2.6478033774225134, 2.6480496175514188, 2.6482952307365752, 2.6485402199500303, 2.648784588101729, 2.649028338245865, 2.6492714731514218, 2.649513995734609, 2.6497559087984848, 2.649997215304878, 2.650237917864678, 2.650478019408049, 2.650717522626319, 2.6509564302679767, 2.6511947450503555, 2.651432469605212, 2.651669606620927, 2.6519061586962014, 2.6521421285360125, 2.6523775187569862, 2.6526123317745904, 2.6528465702836166, 2.6530802368343163, 2.653313333785945, 2.6535458638222247, 2.653777829284251, 2.6540092326258358, 2.6542400763995717, 2.6544703629012703, 2.6547000945736636, 2.6549292737900747, 2.6551579029097905, 2.6553859842791163, 2.6556135202089908, 2.655840512969132, 2.656066964980086, 2.6562928783793427, 2.6565182554572795, 2.65674309841252, 2.6569674095478186, 2.657191191071541, 2.657414445073353, 2.6576371737261097, 2.657859379321233, 2.6580810638573147, 2.6583022295025103, 2.6585228783174317, 2.6587430125360285, 2.658962634089897, 2.659181745041796, 2.6594003475340053, 2.659618443552052, 2.659836035108646, 2.660053124258525, 2.6602697128959054, 2.660485803042457, 2.6607013966244546, 2.660916495696854, 2.661131102085941, 2.6613452177495867, 2.661558844590178, 2.661771984464452, 2.6619846393881748, 2.66219681109162, 2.662408501431836, 2.6626197123369373, 2.662830445665286, 2.6630407031111605, 2.6632504864995643, 2.6634597977608347, 2.663668638499, 2.663877010648922, 2.664084915852733, 2.6642923558547245, 2.6644993325323703, 2.6647058474682876, 2.6649119024255152, 2.6651174990608277, 2.665322639208604, 2.66552732440977, 2.665731556383626, 2.6659353367906937, 2.6661386672808707, 2.666341549496335, 2.6665439850635138, 2.666745975609115, 2.6669475226891803, 2.6671486280488823, 2.6673492930888574, 2.667549519576914, 2.667749308944395, 2.6679486627418365, 2.6681475826903664, 2.6683460701213955, 2.6685441267015397, 2.6687417539324616, 2.6689389533718053, 2.669135726359565, 2.66933207461887, 2.669527999410709, 2.669723502384571, 2.669918585010864, 2.670113248585638, 2.670307494728554, 2.670501324886517, 2.670694740382735, 2.670887742709327, 2.671080333280115, 2.671272513454706, 2.6714642847479717, 2.6716556485028695, 2.6718466061623154, 2.672037158944142, 2.672227308393097, 2.6724170558065334, 2.6726064025458998, 2.6727953499662824, 2.6729838994119137, 2.6731720522139404, 2.6733598096952615, 2.6735471732469933, 2.67373414402776, 2.673920723526369, 2.6741069129109905, 2.6742927134745247, 2.6744781266399085, 2.6746631535005387, 2.674847795518381, 2.675032053817125, 2.67521592970216, 2.675399424382825, 2.6755825392106027, 2.675765275370921, 2.6759476340178727, 2.6761296165376502, 2.676311223986317, 2.6764924576810016, 2.676673318805464, 2.6768538085556663, 2.67703392811626, 2.6772136786985468, 2.6773930615196595, 2.6775720776246583, 2.677750728359979, 2.677929014759535, 2.678106937995534, 2.67828449931434, 2.6784616997704713, 2.678638540496685, 2.6788150227542125, 2.6789911475479444, 2.6791669160461136, 2.67934232933637, 2.6795173886272177, 2.6796920949025615, 2.6798664493913327, 2.6800404530434463, 2.6802141071457797, 2.680387412576617, 2.6805603706086853, 2.6807329821405035, 2.6809052484204106, 2.6810771703833307, 2.681248749133347, 2.6814199857005545], "mu_plus": [0.732642007375768, 0.7390278762998063, 0.7454075176115958, 0.7517812767999623, 0.7581496147193866, 0.7645131053863867, 0.7708723866423293, 0.7772282113621753, 0.7835814431967328, 0.7899330329946387, 0.7962840461700567, 0.8026356674944216, 0.808989184854972, 0.8153459682226438, 0.8217074722579129, 0.8280753686506431, 0.8344510866601037, 0.8408363865601761, 0.8472329803910379, 0.8536424696367507, 0.8600665005101122, 0.8665066533570458, 0.8729644027053687, 0.8794411241920469, 0.8859380481008022, 0.8924562355992154, 0.8989965996516857, 0.9055598492219246, 0.9121464750245475, 0.9187568904470329, 0.9253911398600615, 0.9320492186668874, 0.9387308651205658, 0.9454357515995555, 0.9521632705337743, 0.9589127549801229, 0.9656833671153785, 0.9724742373601352, 0.9792843293442558, 0.9861125600433637, 0.9929577832967027, 0.9998187725779569, 1.0066943027316957, 1.0135831117970873, 1.020483908532628, 1.0273954576692572, 1.0343164145068693, 1.0412455900080309, 1.0481816582621484, 1.0551234365194508, 1.0620696901271685, 1.069019301924063, 1.0759711205937896, 1.0829240248131282, 1.0898769717336514, 1.0968289510357692, 1.1037789521145436, 1.1107260877900027, 1.117669423811682, 1.1246081212418366, 1.1315413631825817, 1.1384683799458841, 1.1453884285250828, 1.1523008250154094, 1.1592049038191492, 1.1661000512524489, 1.1729856627958417, 1.1798612388482186, 1.1867262015896718, 1.1935801128428938, 1.2004225017922459, 1.2072529580693439, 1.2140710606346716, 1.2208764769296228, 1.2276688368394566, 1.2344478627408517, 1.241213231078868, 1.2479647000284715, 1.2547020287841417, 1.2614249850161432, 1.2681333608781742, 1.274827006106452, 1.2815057343011553, 1.2881694117538018, 1.2948179182133661, 1.301451140718073, 1.3080689912318313, 1.3146711823386834, 1.3212580764388568, 1.3278294150363341, 1.3343851673285585, 1.3409253117163387, 1.3474498448095134, 1.3539587691564683, 1.3604521052973328, 1.3669298821657747, 1.373392137900079, 1.379838926644477, 1.3862703073890406, 1.3926863501556512, 1.3990871376335612, 1.4054727589087748, 1.4118433143867266, 1.4181989100022379, 1.424539662320372, 1.4308656993270976, 1.4371771479132764, 1.4434741531443176, 1.4497568610265736, 1.4560254320197081, 1.46228002444718, 1.4685208113773955, 1.4747479691648009, 1.4809616842125746, 1.4871621494556424, 1.4933495633688922, 1.4995241282896254, 1.5056860608818208, 1.5118355786910656, 1.5179729089772205, 1.5240982829475318, 1.5302119405516925, 1.5363141271246161, 1.5424050974133061, 1.5484851110939422, 1.5545544357006515, 1.5606133435527052, 1.566662117168942, 1.5727010430232942, 1.5787304181376223, 1.5847505453199693, 1.59076173342582, 1.5967643038698511, 1.6027585809536464, 1.608744900336966, 1.6147236043959785, 1.6206950457363387, 1.6266595845150857, 1.6326175908831, 1.6385694441215914, 1.6445155347676739, 1.6504562610557272, 1.6555688293961235, 1.661502438370273, 1.6674322928912426, 1.6733588485555164, 1.6792825680943129, 1.6852039380297426, 1.6911234476173722, 1.6970416072157992, 1.702958937346078, 1.7088759675418743, 1.714793256435279, 1.7207113678376926, 1.7266308852501075, 1.7325524076192973, 1.738476545415613, 1.744403959628307, 1.750335277732091, 1.7562711868554033, 1.7622123810859907, 1.7681595788350708, 1.7741135199629225, 1.7800749700587088, 1.7860447229303729, 1.7920235863701988, 1.7980124205608494, 1.8040120949441105, 1.8100235211313063, 1.8160476509113452, 1.822085472962423, 1.8281380185012366, 1.83420636851055, 1.8402916642547211, 1.8463951022847276, 1.8525179567837298, 1.8586615719625013, 1.8648273884695, 1.8710169573074205, 1.8772319395099162, 1.8834741379933688, 1.8897455135092698, 1.8960482002519885, 1.9023845475207655, 1.908757102993075, 1.9151687167506177, 1.921622472857655, 1.9281217812373819, 1.9346703991410985, 1.9412723802609677, 1.9479321650696055, 1.954654532129242, 1.9614445647167598, 1.968307643985909, 1.9752493707375511, 1.9822754912017881, 1.9893917989143715, 1.9966039957099013, 2.003917603102662, 2.0113378164404274, 2.018869367413724, 2.026516452389272, 2.0342826129097418, 2.0421707649353587, 2.050183109360564, 2.0583212277220175, 2.066586115797833, 2.0749782557641616, 2.0834977064454034, 2.0921442532845473, 2.1009174456825788, 2.1098166725061063, 2.1188412961717225, 2.127990611210579, 2.1372639645810083, 2.146660699721423, 2.1561802054532517, 2.165821892402848, 2.1755851881894674, 2.185469510525873, 2.195474256975803, 2.2055987951594327, 2.215842415732031, 2.2262043557247635, 2.2366837639137898, 2.2472797015342003, 2.25799113448853, 2.2688169444693087, 2.2797559072826146, 2.2908067261806053, 2.3019680223392096, 2.31323833227371, 2.32461614493756, 2.336099885450369, 2.347687944511971, 2.3593786572022406, 2.371170367991188, 2.383061382008455, 2.3950500023219607, 2.407134536983565, 2.419313294014956, 2.431584615699807, 2.4439468355450664, 2.4563983310567226, 2.468937508717672, 2.4815627845903725, 2.4942726410542324, 2.50706557874992, 2.519940136017563, 2.532894893776035, 2.54592846895467, 2.559039523808607, 2.572226754181783, 2.5854888972421013, 2.598824728989213, 2.6122330631098825, 2.6257127477418374, 2.639262668817166, 2.6528817442753807, 2.6665689287942147, 2.680323203651028, 2.694143589763036, 2.7080291231251508, 2.7219788837155865, 2.7359919661585184, 2.75006749660068, 2.7642046209270217, 2.778402510593459, 2.792660360696328, 2.8069773762697268, 2.8213528072800678, 2.8357858907910125, 2.850275899864537, 2.8648221201458774, 2.8794238517651918, 2.8940804146281898, 2.9087911375186755, 2.923555363908686, 2.9383724461077367, 2.9532417662550934, 2.968162691687595, 2.983134620635705, 2.9981569524021645, 3.0132290980396284, 3.028350481201533, 3.0435205321904393, 3.058738688868728, 3.074004401651652, 3.089317123004638, 3.104676316700331, 3.1200814565715684, 3.135532016854892, 3.151027484409294, 3.1665673500148905, 3.1821511118818777, 3.1977782754201605, 3.2134483484434013, 3.2291608496533106, 3.244915298839685, 3.260711226539822, 3.2765481639459133, 3.2924256503261504, 3.308343228856822, 3.324300449993644, 3.340296865205689, 3.3563320340609994, 3.372405521551117, 3.3885168944199417, 3.404665726626254, 3.420851596935478, 3.4370740860398428, 3.4533327812082093, 3.4696272733283715, 3.48595715892846, 3.5023220363694296, 3.518721510734577, 3.535155190708912, 3.5516226881466957, 3.568123619371504, 3.584657605421952, 3.601224271360963, 3.6178232452685943, 3.6344541596524738, 3.6511166516359275, 3.667810360686592, 3.684534932396946, 3.70129001347042, 3.7180752569526145, 3.734890318115316, 3.751734855861192, 3.7686085331818977, 3.785511018183508, 3.8024419792627655, 3.8194010913028604, 3.83638803274941, 3.853402483010774, 3.8704441284505284, 3.8875126530897197, 3.90460775321392, 3.9217291212961487, 3.938876457697298, 3.9560494623772042, 3.9732478409406573, 3.9904713025188516, 4.007719557852785, 4.0249923227310305, 4.042289315487355, 4.059610257818895, 4.076954873871558, 4.094322892488384, 4.11171404482713, 4.129128063721882, 4.146564686839892, 4.164023655794564, 4.181504714529481, 4.199007606413065, 4.21653208317664, 4.234077898820335, 4.25164480612138, 4.269232564219397, 4.286840934231229, 4.3044696807317395, 4.322118571052224, 4.339787374606062, 4.357475862591496, 4.37518381069447, 4.39291099897306, 4.4106572068114795, 4.428422216721694, 4.446205816375763, 4.464007792915825, 4.481827938051771, 4.499666048260596, 4.517521916400713, 4.535395343946875, 4.553286132294691, 4.571194082333512, 4.589119004934308, 4.607060705077384, 4.625018995885552, 4.642993690829663, 4.660984606070071, 4.678991558718193, 4.697014368818654, 4.715052862243479, 4.7331068602051065, 4.751176193760278, 4.769260689286931, 4.787360180347375, 4.805474498665521, 4.823603483623231, 4.841746968320444, 4.859904795623311, 4.878076808580734, 4.8962628486956685, 4.914462762559333, 4.932676399398598, 4.95090360851283, 4.969144239932507, 4.987398151177836, 5.005665195373439, 5.02394523090461, 5.042238115275634, 5.0605437127541855, 5.078861882491605, 5.0971924918501275, 5.115535407581685, 5.133890495075605, 5.152257624217855, 5.170636669712781, 5.189027502387001, 5.207429996207235, 5.225844027492796, 5.244269476349346, 5.262706221829561, 5.281154141365381, 5.299613120718288, 5.318083044465563, 5.336563794985662, 5.355055261619792, 5.373557333007466, 5.392069895222231, 5.410592843326423, 5.429126069185978, 5.4476694656260385, 5.466222930284687, 5.484786356014391, 5.503359641690073, 5.521942688475029, 5.540535397445123, 5.559137667204457, 5.577749401844264, 5.596370504515246, 5.615000882988311, 5.633640444770317, 5.652289093968812, 5.670946741014809, 5.6896132942821875, 5.708288668472382, 5.726972773861519, 5.745665526038357, 5.764366835651637, 5.78307661963191, 5.801794793315397, 5.820521279422755, 5.8392559891561415, 5.857998847862727, 5.876749774144555, 5.895508689603505, 5.914275518689304, 5.9330501811788885, 5.951832603409901, 5.970622708846437, 5.989420427448535, 6.008225684285211, 6.02703840814254, 6.045858528988277, 6.06468597332229, 6.083520673527781, 6.102362559181922, 6.121211566230619, 6.140067628548998, 6.158930673481071, 6.177800643645568, 6.196677469129805, 6.215561087684519, 6.234451436268087, 6.253348453303045, 6.272252074453072, 6.291162243571681, 6.310078898770848, 6.329001982653936, 6.347931432151499, 6.36686718927291, 6.385809201462236, 6.404757412068669, 6.423711760687127, 6.4426721942668514, 6.46163865843068, 6.480611096547672, 6.499589462559383, 6.5185736960809315, 6.537563748316304, 6.556559564424359, 6.575561101534391, 6.59456829905642, 6.61358111451777, 6.632599496603352, 6.651623396236886, 6.670652765736958, 6.68968755767443, 6.708727724892618, 6.727773220798541, 6.746823999543089, 6.765880015990356, 6.784941224708881, 6.804007581744915, 6.812443037536377, 6.831530649123927, 6.850623300642471, 6.869720948765949, 6.888823551096635, 6.907931064898406, 6.927043448833625, 6.946160661088893, 6.965282661232097, 6.984409408354863, 7.003540862919549, 7.022676984891909, 7.041817735594682, 7.060963075983595, 7.080112967851747, 7.099267373227386, 7.118426254873772, 7.137589575737246, 7.156757298898658, 7.175929388216877, 7.195105807816192, 7.214286522182339, 7.233471496104383, 7.252660695201835, 7.271854084707803, 7.291051630670576, 7.31025329964895, 7.329459058364796, 7.348668873644976, 7.36788271303036, 7.387100544161734, 7.406322335481814, 7.425548055082997, 7.444777671822918, 7.464011154809014, 7.483248473449313, 7.502489597477339, 7.52173449693988, 7.5409831422055245, 7.560235503927452, 7.579491553073817, 7.59875126091908, 7.618014599034607, 7.637281539267397, 7.6565520537714375, 7.675826114971816, 7.69510369559241, 7.714384768634541, 7.733669307340843, 7.7529572852758255, 7.7722486762305385, 7.791543454292652, 7.810841593793932, 7.830143069317074, 7.849447855736656, 7.868755928145936, 7.888067261882301, 7.907381832567993, 7.926699615906858, 7.946020588372224, 7.965344725896453, 7.984672005171196, 8.004002402983476, 8.023335896359493, 8.042672462527811, 8.062012078977087, 8.08135472338888, 8.10070037367519, 8.120049007970541, 8.139400604594732, 8.158755142114124, 8.178112599264761, 8.197472955057728, 8.216836188637066, 8.23620227938472, 8.255571206839114, 8.274942950799105, 8.294317491213905, 8.31369480822982, 8.333074882199302, 8.352457693653443, 8.371843223304117, 8.39123145204916, 8.41062236097684, 8.430015931332616, 8.449412144572241, 8.468810982295535, 8.488212426282997, 8.507616458483362, 8.527023061059701, 8.546432216254638, 8.565843906457388, 8.585258114595604, 8.604674823099465, 8.624094015068017, 8.643515673571585, 8.662939781880924, 8.682366323371363, 8.701795281651208, 8.721226640374406, 8.740660383483283, 8.760096494891322, 8.779534958842232, 8.798975759578875, 8.818418881547684, 8.83786430935343, 8.857312027622672, 8.876762021480285, 8.89621427563429, 8.915668775324573, 8.935125505811431, 8.954584452472393, 8.974045600858755, 8.993508936527581, 9.012974445520433, 9.032442113493552, 9.05191192654771, 9.0713838708496, 9.090857932670584, 9.110334098427714, 9.12981235460511, 9.149292687870373, 9.168775084959464, 9.188259532749127, 9.207746018210885, 9.227234528444315, 9.246725050647848, 9.266217572183452, 9.285712080413102, 9.305208562901766, 9.324707007295395, 9.344207401338208, 9.363709732879475, 9.383213989878767, 9.402720160393613, 9.422228232490715, 9.441738194705543, 9.461250035136043, 9.480763742310824, 9.500279304802428, 9.519796711267052, 9.53931595042752, 9.558837011120628, 9.57835988223686, 9.597884553039794, 9.617411012381947, 9.636939249551178, 9.656469253779639, 9.676001014702178, 9.69553452154498, 9.715069763844747, 9.734606731521351, 9.754145413970873, 9.773685801324627, 9.793227883173868, 9.812771649815776, 9.832317090976456, 9.85186419705714, 9.871412958195826, 9.890963364765067, 9.910515406925105, 9.930069075424827, 9.94962436051447, 9.969181253081143, 9.988739743601942, 10.008299822835646, 10.027861481753105, 10.047424711271873, 10.066989502141144, 10.086555845699412, 10.106123732789767, 10.125693154874144, 10.14526410301078, 10.164836568589438, 10.184410543017183, 10.203986017667091, 10.223562984232696, 10.243141434222297, 10.262721359364539, 10.282302751263131, 10.30188560176865, 10.321469902669163, 10.341055646005017, 10.360642823698353, 10.380231427849186, 10.399821450420802, 10.419412883581668, 10.439005719694281, 10.458599950953698, 10.47819556977251, 10.497792568413677, 10.517390939343443, 10.5369906752563, 10.55659176852348, 10.576194211854505, 10.595797997890974, 10.615403119397271, 10.635009569159322, 10.654617339942975, 10.674226424839198, 10.693836816550682, 10.71344850825776, 10.733061493013544, 10.752675763804469, 10.772291313835638, 10.791908136265747, 10.811526224516664, 10.831145571666669, 10.85076617129215, 10.870388016637607, 10.89001110118189, 10.909635418388078, 10.929260961975077, 10.948887725350701, 10.968515702153043, 10.98814488625345, 11.007775271188923, 11.027406850805328, 11.047039618855546, 11.066673569324882, 11.086308696119156, 11.105944993071793, 11.12558245423456, 11.145221073645512, 11.164860845318794, 11.184501763502443, 11.204143822294068, 11.223787015895164, 11.243431338556826, 11.263076784556791, 11.282723348222653, 11.302371023978633, 11.322019806104336, 11.341669689115163, 11.361320667418916, 11.380972735661265, 11.400625888337457, 11.420280120108064, 11.439935425418657, 11.459591799124112, 11.479249235927437, 11.498907730454924, 11.518567277543209, 11.53822787194744, 11.5578895086368, 11.577552182493962, 11.597215888266573, 11.616880621141298, 11.636546375931307, 11.656213147713158, 11.675880931544436, 11.695549722461323, 11.715219515753285, 11.73489030635392, 11.75456208961404, 11.774234860757756, 11.793908614919086, 11.813583347380959, 11.833259053577576, 11.852935728848214, 11.872613368465652, 11.892291967821826, 11.911971522483304, 11.931652027847667, 11.951333479420532, 11.97101587273009, 11.990699203385846, 12.010383466854766, 12.030068658760195, 12.049754774910522, 12.069441810807152, 12.089129762147154, 12.108818624834324, 12.1285083944489, 12.148199066770367, 12.167890637777505, 12.187583103147904, 12.207276458794464, 12.226970700545625, 12.246665824495658, 12.266361826351162, 12.286058702311243, 12.305756448145983, 12.325455060044536, 12.345154533988724, 12.364854866054698, 12.384556052330982, 12.404258088995958, 12.42396097207922, 12.443664697751107, 12.463369262313797, 12.483074661926802, 12.502780892895961, 12.522487951286385, 12.542195833640724, 12.561904536093936, 12.58161405494815, 12.601324386708633, 12.621035527748912, 12.640747474267505, 12.660460222960332, 12.680173769989215, 12.699888112036662]}, {"density": 1.6666666666666667, "U": [0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7, 0.72, 0.74, 0.76, 0.78, 0.8, 0.82, 0.84, 0.86, 0.88, 0.9, 0.92, 0.94, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.38, 1.4, 1.42, 1.44, 1.46, 1.48, 1.5, 1.52, 1.54, 1.56, 1.58, 1.6, 1.62, 1.64, 1.66, 1.68, 1.7, 1.72, 1.74, 1.76, 1.78, 1.8, 1.82, 1.84, 1.86, 1.88, 1.9, 1.92, 1.94, 1.96, 1.98, 2.0, 2.02, 2.04, 2.06, 2.08, 2.1, 2.12, 2.14, 2.16, 2.18, 2.2, 2.22, 2.24, 2.26, 2.28, 2.3, 2.32, 2.34, 2.36, 2.38, 2.4, 2.42, 2.44, 2.46, 2.48, 2.5, 2.52, 2.54, 2.56, 2.58, 2.6, 2.62, 2.64, 2.66, 2.68, 2.7, 2.72, 2.74, 2.76, 2.78, 2.8, 2.82, 2.84, 2.86, 2.88, 2.9, 2.92, 2.94, 2.96, 2.98, 3.0, 3.02, 3.04, 3.06, 3.08, 3.1, 3.12, 3.14, 3.16, 3.18, 3.2, 3.22, 3.24, 3.26, 3.28, 3.3, 3.32, 3.34, 3.36, 3.38, 3.4, 3.42, 3.44, 3.46, 3.48, 3.5, 3.52, 3.54, 3.56, 3.58, 3.6, 3.62, 3.64, 3.66, 3.68, 3.7, 3.72, 3.74, 3.76, 3.78, 3.8, 3.82, 3.84, 3.86, 3.88, 3.9, 3.92, 3.94, 3.96, 3.98, 4.0, 4.02, 4.04, 4.06, 4.08, 4.1, 4.12, 4.14, 4.16, 4.18, 4.2, 4.22, 4.24, 4.26, 4.28, 4.3, 4.32, 4.34, 4.36, 4.38, 4.4, 4.42, 4.44, 4.46, 4.48, 4.5, 4.52, 4.54, 4.56, 4.58, 4.6, 4.62, 4.64, 4.66, 4.68, 4.7, 4.72, 4.74, 4.76, 4.78, 4.8, 4.82, 4.84, 4.86, 4.88, 4.9, 4.92, 4.94, 4.96, 4.98, 5.0, 5.02, 5.04, 5.06, 5.08, 5.1, 5.12, 5.14, 5.16, 5.18, 5.2, 5.22, 5.24, 5.26, 5.28, 5.3, 5.32, 5.34, 5.36, 5.38, 5.4, 5.42, 5.44, 5.46, 5.48, 5.5, 5.52, 5.54, 5.56, 5.58, 5.6, 5.62, 5.64, 5.66, 5.68, 5.7, 5.72, 5.74, 5.76, 5.78, 5.8, 5.82, 5.84, 5.86, 5.88, 5.9, 5.92, 5.94, 5.96, 5.98, 6.0, 6.02, 6.04, 6.06, 6.08, 6.1, 6.12, 6.14, 6.16, 6.18, 6.2, 6.22, 6.24, 6.26, 6.28, 6.3, 6.32, 6.34, 6.36, 6.38, 6.4, 6.42, 6.44, 6.46, 6.48, 6.5, 6.52, 6.54, 6.56, 6.58, 6.6, 6.62, 6.64, 6.66, 6.68, 6.7, 6.72, 6.74, 6.76, 6.78, 6.8, 6.82, 6.84, 6.86, 6.88, 6.9, 6.92, 6.94, 6.96, 6.98, 7.0, 7.02, 7.04, 7.06, 7.08, 7.1, 7.12, 7.14, 7.16, 7.18, 7.2, 7.22, 7.24, 7.26, 7.28, 7.3, 7.32, 7.34, 7.36, 7.38, 7.4, 7.42, 7.44, 7.46, 7.48, 7.5, 7.52, 7.54, 7.56, 7.58, 7.6, 7.62, 7.64, 7.66, 7.68, 7.7, 7.72, 7.74, 7.76, 7.78, 7.8, 7.82, 7.84, 7.86, 7.88, 7.9, 7.92, 7.94, 7.96, 7.98, 8.0, 8.02, 8.04, 8.06, 8.08, 8.1, 8.12, 8.14, 8.16, 8.18, 8.2, 8.22, 8.24, 8.26, 8.28, 8.3, 8.32, 8.34, 8.36, 8.38, 8.4, 8.42, 8.44, 8.46, 8.48, 8.5, 8.52, 8.54, 8.56, 8.58, 8.6, 8.62, 8.64, 8.66, 8.68, 8.7, 8.72, 8.74, 8.76, 8.78, 8.8, 8.82, 8.84, 8.86, 8.88, 8.9, 8.92, 8.94, 8.96, 8.98, 9.0, 9.02, 9.04, 9.06, 9.08, 9.1, 9.12, 9.14, 9.16, 9.18, 9.2, 9.22, 9.24, 9.26, 9.28, 9.3, 9.32, 9.34, 9.36, 9.38, 9.4, 9.42, 9.44, 9.46, 9.48, 9.5, 9.52, 9.54, 9.56, 9.58, 9.6, 9.62, 9.64, 9.66, 9.68, 9.7, 9.72, 9.74, 9.76, 9.78, 9.8, 9.82, 9.84, 9.86, 9.88, 9.9, 9.92, 9.94, 9.96, 9.98, 10.0, 10.02, 10.04, 10.06, 10.08, 10.1, 10.12, 10.14, 10.16, 10.18, 10.2, 10.22, 10.24, 10.26, 10.28, 10.3, 10.32, 10.34, 10.36, 10.38, 10.4, 10.42, 10.44, 10.46, 10.48, 10.5, 10.52, 10.54, 10.56, 10.58, 10.6, 10.62, 10.64, 10.66, 10.68, 10.7, 10.72, 10.74, 10.76, 10.78, 10.8, 10.82, 10.84, 10.86, 10.88, 10.9, 10.92, 10.94, 10.96, 10.98, 11.0, 11.02, 11.04, 11.06, 11.08, 11.1, 11.12, 11.14, 11.16, 11.18, 11.2, 11.22, 11.24, 11.26, 11.28, 11.3, 11.32, 11.34, 11.36, 11.38, 11.4, 11.42, 11.44, 11.46, 11.48, 11.5, 11.52, 11.54, 11.56, 11.58, 11.6, 11.62, 11.64, 11.66, 11.68, 11.7, 11.72, 11.74, 11.76, 11.78, 11.8, 11.82, 11.84, 11.86, 11.88, 11.9, 11.92, 11.94, 11.96, 11.98, 12.0, 12.02, 12.04, 12.06, 12.08, 12.1, 12.12, 12.14, 12.16, 12.18, 12.2, 12.22, 12.24, 12.26, 12.28, 12.3, 12.32, 12.34, 12.36, 12.38, 12.4, 12.42, 12.44, 12.46, 12.48, 12.5, 12.52, 12.54, 12.56, 12.58, 12.6, 12.62, 12.64, 12.66, 12.68, 12.7, 12.72, 12.74, 12.76, 12.78, 12.8, 12.82, 12.84, 12.86, 12.88, 12.9, 12.92, 12.94, 12.96, 12.98, 13.0, 13.02, 13.04, 13.06, 13.08, 13.1, 13.12, 13.14, 13.16, 13.18, 13.2, 13.22, 13.24, 13.26, 13.28, 13.3, 13.32, 13.34, 13.36, 13.38, 13.4, 13.42, 13.44, 13.46, 13.48, 13.5, 13.52, 13.54, 13.56, 13.58, 13.6, 13.62, 13.64, 13.66, 13.68, 13.7, 13.72, 13.74, 13.76, 13.78, 13.8, 13.82, 13.84, 13.86, 13.88, 13.9, 13.92, 13.94, 13.96, 13.98, 14.0, 14.02, 14.04, 14.06, 14.08, 14.1, 14.12, 14.14, 14.16, 14.18, 14.2, 14.22, 14.24, 14.26, 14.28, 14.3, 14.32, 14.34, 14.36, 14.38, 14.4, 14.42, 14.44, 14.46, 14.48, 14.5, 14.52, 14.54, 14.56, 14.58, 14.6, 14.62, 14.64, 14.66, 14.68, 14.7, 14.72, 14.74, 14.76, 14.78, 14.8, 14.82, 14.84, 14.86, 14.88, 14.9, 14.92, 14.94, 14.96, 14.98, 15.0, 15.02, 15.04, 15.06, 15.08, 15.1, 15.12, 15.14, 15.16, 15.18, 15.2, 15.22, 15.24, 15.26, 15.28, 15.3, 15.32, 15.34, 15.36, 15.38, 15.4, 15.42, 15.44, 15.46, 15.48, 15.5, 15.52, 15.54, 15.56, 15.58, 15.6, 15.62, 15.64, 15.66, 15.68, 15.7, 15.72, 15.74, 15.76, 15.78, 15.8, 15.82, 15.84, 15.86, 15.88, 15.9, 15.92, 15.94, 15.96, 15.98], "mu_minus": [2.6910792941468884, 2.7064871390892007, 2.7219151393638112, 2.7373625560203196, 2.752828202167639, 2.7683102847735506, 2.783806221289343, 2.7993124669540297, 2.814824317200761, 2.8303357477907736, 2.8458393202281007, 2.8613261898269164, 2.876786259062248, 2.892208457994053, 2.90758121897513, 2.9228930384835174, 2.9381330991041232, 2.9532918435950504, 2.968361439298082, 2.983336079231423, 2.998212103311502, 3.0129879582003825, 3.027664031920338, 3.042242407338603, 3.0567265728782687, 3.0711211252283843, 3.0854314824901747, 3.0996636270698374, 3.1138238795046713, 3.127918711972948, 3.141954595770956, 3.1559378839061716, 3.169874723381427, 3.1837709885738823, 3.197632245544851, 3.21146372334027, 3.2252703044320734, 3.2390565266082363, 3.252826586898831, 3.2665843555403464, 3.2803333922201885, 3.294076965706193, 3.307818069974679, 3.321559448193006, 3.3353036076192213, 3.349052842850883, 3.3628092507388145, 3.3765747487299165, 3.3903510882688215, 3.4041398730062844, 3.4179425680011786, 3.4317605155313666, 3.4455949425884222, 3.4594469732361617, 3.4733176364775047, 3.487207876316573, 3.5011185563832656, 3.515050469188571, 3.5290043415714565, 3.5429808383570256, 3.556980570200004, 3.571004096057943, 3.5850519283243747, 3.5991245353929178, 3.6132223467406392, 3.627345753998328, 3.6414951151963715, 3.65567075672171, 3.6698729756051955, 3.6841020416900743, 3.6983581995425743, 3.712641670059928, 3.7269526524358727, 3.74129132530323, 3.755657848164487, 3.7700523627788214, 3.784474994132612, 3.798925851587866, 3.813405029890436, 3.8279126100098044, 3.842448660035012, 3.857013235911828, 3.871606382221307, 3.886228132788898, 3.900878511362936, 3.9155575321448404, 3.930265200451301, 3.945001513082797, 3.9597664589251456, 3.9745600192558466, 3.9893821683235013, 4.004232873635612, 4.019112096338731, 4.034019791647295, 4.0489559090376295, 4.063920392663102, 4.0789131816203055, 4.093934210222428, 4.108983408167888, 4.124060700989567, 4.139166010089182, 4.15429925305379, 4.169460343831566, 4.184649192940385, 4.199865707668889, 4.21510979225043, 4.230381347967279, 4.245680273414972, 4.261006464615408, 4.276359815086127, 4.291740216077455, 4.3071475567275606, 4.322581724015258, 4.338042603117001, 4.353530077275907, 4.36904402812253, 4.384584335684673, 4.400150878417274, 4.4157435334569675, 4.431362176628616, 4.447006682385537, 4.462676924243045, 4.478372774534085, 4.494094104598393, 4.509840784961791, 4.525612685156183, 4.541409674044087, 4.557231619713687, 4.573078389743584, 4.58894985085944, 4.604845869449653, 4.620766311375859, 4.636711042074633, 4.652679926531399, 4.668672829443486, 4.684689615229348, 4.7007301481080175, 4.716794291978244, 4.732881910698963, 4.748992868003979, 4.7651270273109345, 4.781284252249876, 4.797464406427921, 4.8136673533200245, 4.829892956534759, 4.846141079765695, 4.862411586816285, 4.878704341562498, 4.895019208157167, 4.911356050810705, 4.927714734022445, 4.944095122589193, 4.960497081447341, 4.976920475862332, 4.99336517156559, 5.009831034114066, 5.02631793006086, 5.0428257259020794, 5.059354288654762, 5.075903485657867, 5.092473184751824, 5.109063254060975, 5.12567356241436, 5.142303978786635, 5.158954372837502, 5.17562461455233, 5.19231457457717, 5.209024123995645, 5.225753134326939, 5.242501477786602, 5.25926902690612, 5.276055654968033, 5.292861235770051, 5.30968564353747, 5.326528753182617, 5.343390440301461, 5.360270580876614, 5.377169051592408, 5.394085729759756, 5.411020493183952, 5.427973220462026, 5.444943790624221, 5.4619320834518135, 5.47893797929243, 5.4959613592151815, 5.513002104785735, 5.530060098459754, 5.547135222898919, 5.564227361936517, 5.581336399761663, 5.5984622213139446, 5.6156047119272126, 5.632763758058865, 5.649939246486897, 5.6671310648610165, 5.684339101263923, 5.701563244598916, 5.718803384498591, 5.736059411077804, 5.753331215250848, 5.7706186887563335, 5.787921723631161, 5.805240212835384, 5.822574049955609, 5.839923129295297, 5.8572873456260055, 5.874666594785286, 5.892060772925544, 5.909469776922924, 5.926893504502924, 5.944331853856891, 5.961784724004555, 5.97925201450529, 5.996733625619025, 6.014229458532943, 6.031739414537103, 6.049263396089825, 6.066801306110208, 6.084353048175913, 6.101918526420844, 6.119497645851751, 6.13709031211173, 6.154696431370558, 6.172315910390438, 6.189948656649258, 6.2075945783624995, 6.225253584375728, 6.2429255840438564, 6.260610487402626, 6.278308205256444, 6.296018648836719, 6.313741730083068, 6.331477361700174, 6.349225457407086, 6.366985929792919, 6.384758693952346, 6.402543664958784, 6.420340758416136, 6.43814989065384, 6.455970978562309, 6.473803939565136, 6.491648691809467, 6.509505153975486, 6.527373245317656, 6.54525288567324, 6.563143995505801, 6.581046495862927, 6.598960308349314, 6.61688535514105, 6.634821559074883, 6.652768843379867, 6.670727132020035, 6.688696349413308, 6.706676420656519, 6.724667271236855, 6.742668827372233, 6.760681015745997, 6.778703763503608, 6.796736998475152, 6.8147806490110385, 6.832834643862912, 6.850898912497612, 6.868973384805551, 6.887057991247106, 6.905152662732745, 6.923257330764464, 6.941371927368273, 6.959496385005585, 6.977630636732624, 6.9957746160435414, 7.013928257001789, 7.032091494072521, 7.050264262228691, 7.0684464972087095, 7.086638134790076, 7.104839111412787, 7.123049364371897, 7.14126883076925, 7.159497448587405, 7.177735156442647, 7.195981892907477, 7.214237597455261, 7.232502209785209, 7.25077567023126, 7.269057919452406, 7.287348898547563, 7.305648549202262, 7.32395681337848, 7.3422736335535435, 7.360598952737786, 7.3789327141778855, 7.3972748617601, 7.415625339526211, 7.433984092436543, 7.452351065253296, 7.470726203529224, 7.489109453280625, 7.507500760576028, 7.525900072467486, 7.544307335813162, 7.562722498113981, 7.5811455076815335, 7.5995763124443085, 7.618014861235417, 7.636461103208433, 7.654914987797782, 7.673376464961247, 7.691845484918173, 7.710321998301401, 7.728805956107991, 7.747297309957595, 7.765796011342855, 7.784302012510027, 7.802815265937605, 7.821335724449274, 7.839863341351878, 7.858398070037294, 7.876939864755652, 7.8954886795013675, 7.914044468944381, 7.932607188130226, 7.951176792306005, 7.969753237171343, 7.988336478711409, 8.00692647320161, 8.02552317726669, 8.044126547990025, 8.062736542522648, 8.08135311878756, 8.099976234489294, 8.11860584789905, 8.137241917613409, 8.155884402684991, 8.174533262183695, 8.193188455661677, 8.211849942888477, 8.230517684054846, 8.249191639554157, 8.267871770003357, 8.286558036700626, 8.305250400810474, 8.323948823889102, 8.34265326788101, 8.361363694911038, 8.380080067439724, 8.398802348269239, 8.417530500478978, 8.436264487293998, 8.455004272345796, 8.473749819402723, 8.492501092583414, 8.51125805635029, 8.530020675286718, 8.548788914375002, 8.567562738696683, 8.586342113898272, 8.605127005453067, 8.623917379411312, 8.642713201975397, 8.66151443959983, 8.680321058942534, 8.6991330269332, 8.717950311082523, 8.736772878410275, 8.755600696803544, 8.774433734182605, 8.793271958656295, 8.81211533869429, 8.830963842820857, 8.84981743985508, 8.868676099172385, 8.887539789842727, 8.906408481389361, 8.925282143635352, 8.944160746610995, 8.96304426063516, 8.981932655878685, 9.000825903013999, 9.019723973122916, 9.038626837084543, 9.057534466376215, 9.076446832277973, 9.095363906462202, 9.114285660998322, 9.133212067960397, 9.152143099770125, 9.171078728612477, 9.190018927593846, 9.208963669323898, 9.227912927093877, 9.246866674100927, 9.26582488388343, 9.284787530181587, 9.303754586789397, 9.322726027799177, 9.341701827519959, 9.360681960329028, 9.379666400813173, 9.39865512401617, 9.417648104634956, 9.436645317855621, 9.45564673936035, 9.474652344160141, 9.493662108361114, 9.512676007717475, 9.531694018326453, 9.550716116220032, 9.569742277881192, 9.588772479856097, 9.607806698923946, 9.626844911860468, 9.645887095789226, 9.664933227884262, 9.683983285577089, 9.703037246241763, 9.722095087883304, 9.741156787995324, 9.7602223246743, 9.779291676352532, 9.798364821045357, 9.817441737253178, 9.836522403681661, 9.855606799047877, 9.874694902297396, 9.893786692423967, 9.91288214866893, 9.931981250435099, 9.951083977235557, 9.970190308744986, 9.989300224636203, 10.008413704790996, 10.027530729295583, 10.046651278647392, 10.0657753327825, 10.084902872311853, 10.104033878031991, 10.123168330354371, 10.142306210528654, 10.161447499217429, 10.180592177850187, 10.19974022752254, 10.218891629644318, 10.238046365751497, 10.257204417587037, 10.27636576684455, 10.295530395580906, 10.314698285601503, 10.33386941916883, 10.353043778512896, 10.372221346094415, 10.391402104365374, 10.410586036034916, 10.429773123648081, 10.448963350447992, 10.46815669900797, 10.487353152726003, 10.506552694813571, 10.52575530835866, 10.544960976891307, 10.564169684116028, 10.583381413597753, 10.602596149007043, 10.62181387437597, 10.641034573605262, 10.660258230869276, 10.679484830228755, 10.698714356120691, 10.717946792964689, 10.737182125207402, 10.756420337547679, 10.7756614146029, 10.794905341323242, 10.814152102468153, 10.833401683223093, 10.852654068687372, 10.871909243981372, 10.891167194428181, 10.910427905622821, 10.929691363083876, 10.948957552148915, 10.968226458695552, 10.987498068548646, 11.006772367561657, 11.02604934168047, 11.045328977002882, 11.064611259781449, 11.0838961761118, 11.10318371253553, 11.122473855316741, 11.141766591099866, 11.161061906453643, 11.180359788016641, 11.1996602226706, 11.21896319725176, 11.238268698676023, 11.257576713952904, 11.276887230507995, 11.296200235230648, 11.31551571546564, 11.334833658589142, 11.354154052172634, 11.373476883624, 11.392802140528511, 11.412129810731553, 11.43145988195816, 11.450792341934537, 11.470424407307881, 11.489761502531703, 11.509100951354908, 11.528442740969933, 11.547786860874181, 11.56713329844282, 11.586482042348656, 11.605833081103027, 11.625186403109904, 11.64454199713548, 11.6638998513701, 11.683259955283637, 11.702622297701753, 11.72198686678079, 11.741353651884006, 11.760722642013576, 11.780093825925201, 11.799467193417458, 11.818842733396048, 11.838220435568234, 11.8576002884568, 11.876982281690296, 11.896366405344478, 11.915752648917763, 11.935141001085512, 11.95453145253973, 11.97392399266266, 11.993318611701996, 12.012715298803453, 12.032114043916513, 12.051514838075938, 12.070917670235582, 12.090322530983249, 12.109729410495529, 12.129138298579663, 12.148549186277142, 12.16796206405338, 12.187376921162386, 12.206793749517157, 12.226212538313746, 12.245633279159305, 12.265055962426358, 12.28448057866131, 12.303907118810818, 12.323335573931654, 12.342765934276143, 12.362198190830656, 12.381632335560209, 12.401068358393681, 12.420506250894329, 12.439946003978838, 12.459387609253229, 12.478831058166312, 12.49827634133811, 12.517723450433158, 12.537172376528893, 12.556623111850634, 12.57607564783878, 12.595529975008173, 12.614986086440533, 12.634443972436483, 12.65390362561694, 12.67336503759518, 12.692828200357338, 12.71229310510564, 12.731759744282694, 12.75122810929434, 12.77069819291597, 12.790169986897693, 12.809643483657942, 12.82911867463611, 12.848595552083085, 12.868074108852051, 12.88755433699231, 12.90703622905158, 12.926519776841262, 12.94600497311753, 12.96549181024548, 12.984980280485518, 13.00447037734483, 13.023962092123332, 13.043455418807563, 13.062950349065282, 13.082446875931428, 13.101944991859325, 13.121444690321646, 13.140945963969601, 13.160448805762194, 13.17995320780436, 13.199459164120222, 13.218966667260679, 13.238475710618294, 13.257986286462886, 13.2774983887224, 13.29701201035432, 13.316527144840784, 13.336043784887595, 13.355561923928285, 13.375081555139223, 13.394602672793464, 13.414125269260435, 13.433649338487195, 13.453174873725029, 13.472701868317227, 13.492230316749342, 13.51176021165929, 13.531291546891596, 13.550824315962338, 13.570358513098535, 13.589894131762978, 13.60943116568, 13.628969608667168, 13.648509454783198, 13.668050697456213, 13.687593330560619, 13.707137348584837, 13.726682745112583, 13.746229514309432, 13.765777650547957, 13.785327147132724, 13.804877998591925, 13.8244301986445, 13.843983742593972, 13.863538623562587, 13.883094836118476, 13.902652374195824, 13.92221123276773, 13.941771406205646, 13.961332888115077, 13.980895672942044, 14.000459755889793, 14.020025130904195, 14.039591792607403, 14.059159735694642, 14.078728953944907, 14.098299443060062, 14.11787119669384, 14.137444209444107, 14.157018476840959, 14.176593993407376, 14.19617075322688, 14.21574875105169, 14.235327982375052, 14.254908441603014, 14.27449012388627, 14.29407302356959, 14.313657135639696, 14.333242455282413, 14.35282897728762, 14.372416696638956, 14.39200560832001, 14.41159570723898, 14.431186989141024, 14.450779448261994, 14.470373079744705, 14.489967879216529, 14.509563841721851, 14.529160962707648, 14.548759236314096, 14.568358659133516, 14.58795922513581, 14.60756093056654, 14.627163770436297, 14.646767740447713, 14.666372835259205, 14.685979050235108, 14.70558638170424, 14.725194824393698, 14.744804373402337, 14.76441502556259, 14.784026774733421, 14.803639617938355, 14.823253549309573, 14.842868565822215, 14.862484662163027, 14.882101833773781, 14.90172007744183, 14.921339387872111, 14.940959760524585, 14.960581192338473, 14.980203677594758, 14.999827213419895, 15.019451794283489, 15.039077417303726, 15.058704076900884, 15.078331770438895, 15.097960492540532, 15.117590239641125, 15.137221007560363, 15.156852792231172, 15.176485589268289, 15.196119395636524, 15.215754206211779, 15.235390017300361, 15.255026825425228, 15.27466462665382, 15.294303415985652, 15.313943190658094, 15.333583946320188, 15.353225679615448, 15.372868385738753, 15.3925120611993, 15.412156702959185, 15.431802306273285, 15.451448867426649, 15.471096383399438, 15.490744850221992, 15.510394263753907, 15.53004462053157, 15.549695916908687, 15.569348148878118, 15.589001313433561, 15.608655406672632, 15.628310425271415, 15.647966364832458, 15.667623222554608, 15.687280994995346, 15.706939677582985, 15.726599268204865, 15.746259761985437, 15.765921156466188, 15.785583448222273, 15.805246632637107, 15.82491070787526, 15.844575669358926, 15.864241513751717, 15.883908238615767, 15.903575839719883, 15.923244313874918, 15.942913657983196, 15.962583868571611, 15.98225494199471, 16.00192687573665, 16.02159966653208, 16.041273310016585, 16.060947804173985, 16.080623145640992, 16.10029933052889, 16.11997635570313, 16.139654218722978, 16.15933291637391, 16.179012444769313, 16.19869280132968, 16.218373982454718, 16.238055985796226, 16.257738808267728, 16.27742244585128, 16.297106896639455, 16.316792156801903, 16.33647822362589, 16.356165094057623, 16.375852765168364, 16.3955412336165, 16.415230496999865, 16.434920552696862, 16.454611396733828, 16.4743030264314, 16.493995439823877, 16.51368863264247, 16.533382603494623, 16.55307734826208, 16.57277286471488, 16.592469149830087, 16.612166200829385, 16.6318640146807, 16.65156258946304, 16.671261921350965, 16.69096200772778, 16.710662846781776, 16.730364434818323, 16.750066768951807, 16.769769847703337, 16.78947366716661, 16.80917822508046, 16.82888351840704, 16.84858954548428, 16.868296302692528, 16.888003787311447, 16.907711997492285, 16.927420930243382, 16.947130583281012, 16.96684095339214, 16.986552037878102, 17.006263835347422, 17.02597634168784, 17.04568955557723, 17.06540347438858, 17.08511809470551, 17.104833414826995, 17.12454943207304, 17.144266143817493, 17.16398354814927, 17.18370164155277, 17.20342042240089], "mu_plus": [2.6910391928629376, 2.7064492457338556, 2.7218848171340766, 2.7373476174477647, 2.7528398378319423, 2.7683642773964023, 2.7839244951876263, 2.799524956820832, 2.8151711723892445, 2.8308698259813023, 2.846628810684753, 2.8624571923134967, 2.8783650289398595, 2.8943630670149436, 2.9104622740554746, 2.926673292577737, 2.943005852844226, 2.9594682468303186, 2.976066920726181, 2.992806237189669, 3.0096884176341177, 3.026713640985482, 3.0438802589065608, 3.061185082309157, 3.0786236956578503, 3.096190769136624, 3.1138803446783605, 3.131686086716178, 3.1496014898842883, 3.1676200448441914, 3.1857353651786466, 3.2039412819120345, 3.222231903932691, 3.240601660473134, 3.259045321684088, 3.277558006010658, 3.296135176873489, 3.314772632226896, 3.3334664885294227, 3.352213163208945, 3.3710093544937076, 3.3898520196219977, 3.408738355248586, 3.42766577857884, 3.4466319073568377, 3.465634542789095, 3.4846716535234297, 3.5037413609711034, 3.5228419254111754, 3.5419717334754184, 3.5611292874107883, 3.5803131943010813, 3.599522157706316, 3.6187549684175893, 3.6380104979807784, 3.657287690975676, 3.676585559922686, 3.6959031789921157, 3.7152396793826803, 3.7345942449229903, 3.753966107817882, 3.7733545449991106, 3.792758874862866, 3.8121784541238584, 3.8316126751174675, 3.851060963231423, 3.87052277462038, 3.889997594087601, 3.909484933138693, 3.9289843282413943, 3.9484953391476196, 3.9680175474629036, 3.9875505552125468, 4.007093983581268, 4.026647471749651, 4.046210675787528, 4.065783267676231, 4.085364934349856, 4.104955376843661, 4.124554309484332, 4.144161459135798, 4.163776564548502, 4.183399375609674, 4.203029652838146, 4.222667166774989, 4.242311697436673, 4.2619630338904715, 4.2816209736762305, 4.301285322473102, 4.320955893669795, 4.3406325079237815, 4.36031499286279, 4.380003182763318, 4.399696918124677, 4.419396045520369, 4.439100417158331, 4.458809890747363, 4.478524329157763, 4.498243600257464, 4.517967576587854, 4.537696135242976, 4.557429157644335, 4.577166529329986, 4.596908139760178, 4.616653882231196, 4.636403653595622, 4.6561573541988786, 4.6759148877199275, 4.695676160968677, 4.715441083861112, 4.7352095691759395, 4.754981532557856, 4.774756892283763, 4.794535569267637, 4.814317486849288, 4.834102570817592, 4.853890749201411, 4.873681952254441, 4.893476112347763, 4.913273163878926, 4.933073043233885, 4.952875688651102, 4.972681040221616, 4.992489039754716, 5.0122996307713406, 5.032112758401015, 5.051928369358926, 5.071746411860076, 5.091566835564947, 5.111389591565627, 5.131214632296539, 5.1510419114908865, 5.170871384175008, 5.190703006574745, 5.210536736091064, 5.230372531297542, 5.250210351826668, 5.270050158409721, 5.2898919127861985, 5.309735577697262, 5.3295811168684875, 5.3494284949203, 5.369277677403095, 5.389128630735563, 5.4089813221653795, 5.428835719795817, 5.448691792477741, 5.468549509867136, 5.48840884234118, 5.508269761012922, 5.528132237691584, 5.547996244863743, 5.56786175567805, 5.587728743908305, 5.607597183974636, 5.627467050852521, 5.647338320151559, 5.6672109680194716, 5.687084971161355, 5.706960306801145, 5.726836952715749, 5.746714887133461, 5.766594088816737, 5.78647453700291, 5.806356211358261, 5.826239092027698, 5.846123159571942, 5.866008394991784, 5.885894779701744, 5.9057822955035775, 5.9256709246046695, 5.945560649584454, 5.9654514533886385, 5.985343319346397, 6.005236231088281, 6.025130172644956, 6.045025128343732, 6.0649210828514635, 6.084818021132622, 6.10471592847345, 6.124614790454414, 6.144514592950038, 6.164415322135444, 6.184316964406799, 6.204219506470675, 6.224122935338016, 6.244027238202146, 6.263932402574034, 6.283838416073872, 6.303745266757639, 6.323652942775455, 6.343561432566235, 6.363470724737319, 6.3833808081576136, 6.40329167188256, 6.423203305201574, 6.443115697550819, 6.46302883862692, 6.482942718283489, 6.502857326562455, 6.522772653692042, 6.54268869006043, 6.562605426272339, 6.582522853055684, 6.602440961368119, 6.622359742247059, 6.64227918696357, 6.66219928688419, 6.682120033573411, 6.702041418716064, 6.721963434175101, 6.741886071915567, 6.761809324067558, 6.781733182888346, 6.801657640753732, 6.821582690193909, 6.841508323875016, 6.861434534544413, 6.881361315104334, 6.901288658570053, 6.921216558089674, 6.941145006877073, 6.961073998305067, 6.981003525854165, 7.000933583083886, 7.020864163670066, 7.040795261416051, 7.060726870180272, 7.080658983957367, 7.10059159681609, 7.120524702942428, 7.140458296589675, 7.160392372127491, 7.180326923995764, 7.200261946733368, 7.220197434965221, 7.24013338336831, 7.260069786751646, 7.280006639980285, 7.299943937995724, 7.3198816758188645, 7.33981984854958, 7.359758451369347, 7.3796974795132675, 7.399636928300019, 7.419576793128485, 7.439517069461452, 7.459457752814757, 7.4793988387842, 7.4993403230183535, 7.519282201243976, 7.5392244692592, 7.559167122886294, 7.57911015807572, 7.599053570731991, 7.6189973569230265, 7.638941512706855, 7.6588860342417115, 7.6788309177137855, 7.698776159375451, 7.718721755506295, 7.738667702476521, 7.758613996691979, 7.778560634596814, 7.7985076127044035, 7.818454927559957, 7.838402575773796, 7.858350553977722, 7.878298858880162, 7.89824748721673, 7.918196435761441, 7.938145701372918, 7.958095280866783, 7.978045171196468, 7.9979953693083825, 8.01794587219715, 8.03789667689533, 8.05784778048077, 8.07779918006187, 8.097750872784593, 8.117702855849346, 8.137655126487674, 8.157607681950545, 8.177560519531223, 8.197513636579336, 8.217467030462295, 8.237420698554706, 8.257374638313008, 8.277328847208864, 8.297283322730044, 8.317238062417669, 8.337193063842877, 8.357148324561292, 8.377103842249035, 8.397059614531772, 8.417015639087378, 8.436971913638846, 8.456928435944771, 8.476885203735884, 8.496842214837814, 8.516799467049855, 8.536756958256522, 8.556714686300925, 8.576672649107499, 8.596630844598488, 8.616589270713082, 8.636547925441995, 8.656506806784705, 8.676465912786027, 8.696425241458538, 8.716384790896162, 8.736344559194578, 8.756304544450845, 8.776264744850456, 8.796225158508241, 8.816185783617227, 8.836146618417418, 8.856107661088899, 8.87606890991632, 8.896030363127402, 8.915992019050348, 8.9359538759567, 8.955915932191155, 8.97587818609229, 8.995840636014295, 9.015803280371706, 9.035766117522813, 9.055729145917157, 9.075692363976241, 9.095655770171412, 9.115619362944285, 9.1355831408058, 9.155547102250326, 9.175511245830949, 9.195475570028485, 9.215440073433612, 9.235404754619594, 9.255369612155476, 9.275334644662616, 9.295299850714558, 9.31526522899312, 9.335230778117465, 9.355196496770205, 9.375162383582609, 9.395128437288497, 9.415094656580193, 9.435061040151382, 9.455027586759504, 9.474994295145391, 9.494961164067549, 9.514928192298699, 9.534895378597088, 9.554862721790666, 9.574830220649607, 9.594797874041689, 9.614765680766679, 9.634733639690428, 9.654701749663515, 9.674670009558017, 9.694638418263262, 9.71460697461812, 9.734575677584308, 9.754544526082086, 9.77451351900632, 9.794482655297863, 9.814451933927124, 9.8344213538231, 9.854390913962888, 9.874360613301256, 9.894330450906576, 9.91430042569517, 9.934270536721712, 9.954240782997024, 9.974211163539774, 9.994181677401198, 10.014152323616138, 10.034123101250893, 10.054094009370447, 10.074065047037562, 10.0940362133599, 10.114007507414788, 10.133978928298202, 10.153950475146502, 10.173922147051004, 10.193893943164841, 10.21386586261151, 10.233837904519445, 10.253810068081805, 10.273782352415925, 10.293754756716437, 10.313727280152866, 10.33369992190672, 10.353672681175276, 10.373645557160923, 10.393618549055759, 10.413591656106085, 10.433564877485185, 10.4535382124615, 10.473511660250633, 10.493485220114085, 10.513458891292586, 10.533432673028853, 10.553406564604005, 10.573380565292616, 10.593354674358478, 10.613328891100155, 10.6333032147867, 10.653277644734603, 10.673252180231394, 10.693226820609446, 10.713201565152337, 10.73317641320811, 10.7531513640868, 10.773126417141764, 10.793101571693295, 10.813076827100664, 10.833052182707442, 10.853027637881066, 10.873003191969367, 10.89297884435797, 10.912954594402436, 10.932930441497234, 10.95290638501076, 10.972882424352072, 10.992858558917659, 11.012834788073388, 11.032811111269888, 11.052787527900097, 11.072764037369936, 11.092740639106268, 11.112717332558871, 11.132694117115852, 11.152670992243634, 11.172647957380482, 11.19262501197205, 11.212602155454283, 11.232579387290535, 11.252556706945791, 11.272534113885158, 11.2925116075616, 11.312489187453714, 11.332466853046132, 11.3524446038083, 11.372422439234102, 11.392400358837259, 11.412378362071914, 11.43235644846441, 11.452334617481657, 11.472312868677705, 11.492291201541816, 11.512269615582586, 11.53224811032952, 11.552226685280596, 11.572205340014946, 11.592184074022642, 11.612162886826303, 11.63214177799838, 11.652120747078932, 11.672099793567302, 11.69207891708137, 11.712058117111814, 11.732037393246932, 11.752016745045408, 11.771996172073424, 11.791975673892091, 11.81195525005759, 11.831934900168566, 11.851914623769844, 11.871894420496352, 11.891874289848277, 11.911854231497719, 11.931834244985227, 11.951814329928423, 11.971794485907134, 11.991774712532708, 12.011755009375836, 12.031735376082827, 12.051715812251585, 12.071696317484644, 12.091676891401079, 12.111657533635832, 12.131638243777717, 12.151619021470463, 12.171599866330503, 12.19158077799039, 12.211561756112541, 12.231542800279838, 12.251523910157523, 12.271505085383554, 12.2914863255901, 12.31146763043798, 12.331448999577638, 12.35143043264373, 12.37141192931401, 12.39139348922415, 12.411375112021032, 12.431356797401929, 12.451338545008062, 12.471320354516683, 12.491302225576833, 12.511284157887639, 12.531266151081848, 12.551248204901919, 12.571230318950198, 12.591212492956593, 12.61119472659386, 12.63117701955123, 12.651159371484669, 12.671141782124163, 12.691124251146642, 12.711106778237015, 12.731089363118013, 12.751072005471627, 12.771054704989536, 12.791037461373373, 12.81102027435563, 12.831003143617545, 12.85098606888931, 12.870969049843879, 12.890952086254686, 12.91093517778213, 12.930918324184097, 12.950901525144973, 12.970884780421796, 12.990868089704902, 13.010851452728577, 13.030834869234246, 13.050818338935914, 13.070801861585812, 13.090785436888444, 13.11076906459523, 13.130752744446669, 13.150736476173039, 13.170720259499767, 13.1907040942069, 13.210687980001383, 13.230671916651417, 13.25065590389721, 13.270639941492025, 13.290624029167608, 13.310608166695845, 13.330592353840181, 13.350576590323248, 13.370560875917905, 13.390545210397496, 13.410529593515465, 13.4305140250248, 13.450498504708202, 13.47048303229859, 13.490467607578628, 13.51045223034637, 13.530436900330454, 13.550421617311708, 13.570406381090237, 13.59039119140789, 13.610376048050863, 13.630360950790648, 13.650345899437998, 13.670330893750418, 13.690315933492245, 13.710301018488371, 13.730286148470604, 13.750271323269201, 13.770256542678224, 13.790241806436224, 13.810227114377723, 13.830212466273244, 13.850197861929729, 13.870183301153238, 13.890168783687265, 13.910154309370393, 13.930139877996337, 13.950125489365558, 13.970111143289198, 13.990096839536863, 14.010082577942104, 14.030068358314464, 14.050054180414268, 14.070040044095276, 14.090025949158896, 14.110011895385556, 14.129997882612058, 14.149983910650462, 14.16996997931085, 14.18995608839651, 14.209942237734644, 14.229928427154837, 14.249914656437584, 14.269900925446258, 14.289887233957783, 14.309873581823629, 14.329859968871517, 14.349846394890735, 14.369832859715325, 14.389819363205145, 14.409805905155606, 14.429792485402876, 14.449779103774274, 14.469765760107084, 14.48975245423012, 14.509739185946769, 14.529725955129425, 14.549712761605488, 14.569699605178437, 14.589686485731315, 14.609673403070634, 14.629660357036917, 14.649647347501478, 14.669634374224582, 14.689621437142995, 14.709608536018603, 14.729595670773922, 14.749582841191922, 14.769570047126011, 14.789557288438848, 14.809544564952878, 14.829531876562395, 14.84951922304782, 14.869506604331328, 14.889494020211126, 14.909481470541913, 14.929468955210133, 14.949456474051452, 14.969444026912338, 14.989431613637526, 15.009419234094455, 15.02940688815552, 15.049394575655626, 15.069382296467769, 15.089370050419557, 15.109357837432569, 15.12934565728183, 15.149333509909312, 15.169321395135656, 15.189309312839878, 15.209297262858401, 15.229285245096765, 15.249273259371405, 15.269261305586216, 15.289249383610528, 15.309237493279477, 15.329225634484404, 15.34921380708814, 15.36920201096413, 15.389190245989697, 15.409178512004335, 15.429166808950647, 15.449155136594554, 15.46914349489409, 15.489131883696272, 15.509120302863366, 15.5291087523163, 15.549097231893724, 15.569085741470124, 15.589074280928797, 15.609062850156585, 15.629051449007758, 15.64904007739899, 15.669028735193995, 15.68901742226818, 15.709006138508204, 15.728994883784848, 15.748983658023333, 15.768972461047117, 15.788961292770136, 15.808950153096779, 15.828939041888985, 15.848927959022765, 15.868916904404733, 15.888905877920509, 15.908894879456627, 15.928883908899957, 15.948872966127226, 15.968862051051, 15.988851163527922, 16.008840303479158, 16.028829470823073, 16.04881866538013, 16.068807887105955, 16.088797135843716, 16.108786411540645, 16.12877571409941, 16.148765043284573, 16.168754399108046, 16.188743781471448, 16.20873319023383, 16.228722625319094, 16.248712086586885, 16.26870157397704, 16.28869108735592, 16.308680626614578, 16.328670191727, 16.348659782513014, 16.36864939891261, 16.38863904080531, 16.408628708101933, 16.42861840071604, 16.448608118540772, 16.468597861492327, 16.48858762945983, 16.50857742233299, 16.52856724006304, 16.548557082522503, 16.56854694962558, 16.588536841268564, 16.608526757371823, 16.628516697837632, 16.6485066625622, 16.66849665148893, 16.688486664486337, 16.708476701501162, 16.72846676241298, 16.748456847153772, 16.7684469556144, 16.78843708771134, 16.808427243389513, 16.82841742252203, 16.848407625027214, 16.868397850805444, 16.88838809981428, 16.90837837195643, 16.92836866706828, 16.94835898519435, 16.968349326162635, 16.988339689899533, 17.008330076366786, 17.028320485420032, 17.04831091698641, 17.068301371023328, 17.088291847420294, 17.108282346111654, 17.128272866983636, 17.148263409975804, 17.168253975027078, 17.188244562034065, 17.20823517091591, 17.22822580162389, 17.248216454034402, 17.268207128074597, 17.28819782369314, 17.308188540802107, 17.32817927931175, 17.348170039162028, 17.368160820276746, 17.388151622540168, 17.408142445956415, 17.428133290383876, 17.448124155761818, 17.46811504200967, 17.48810594908027, 17.50809687688307, 17.528087825333397, 17.54807879437912, 17.568069783936362, 17.58806079391096, 17.60805182429098, 17.62804287492585, 17.648033945785237, 17.668025036821703, 17.688016147931553, 17.70800727904288, 17.727998430081545, 17.747989601042516, 17.767980791766277, 17.78797200220365, 17.80796323238081, 17.827954482091386, 17.84794575132082, 17.86793704004393, 17.887928348144158, 17.907919675564955, 17.92791102222255, 17.94790238812627, 17.967893773122924, 17.98788517715806, 18.00787660020359, 18.027868042194527, 18.047859503029798, 18.06785098268046, 18.087842481037196, 18.107833998063853, 18.127825533720895, 18.147817087909743, 18.167808660551934, 18.18780025163595, 18.20779186108692, 18.227783488819203, 18.24777513478071, 18.267766798901814, 18.287758481124833, 18.307750181394294, 18.327741899669213, 18.34773363585312, 18.367725389906013, 18.3877171617714, 18.407708951344095, 18.42770075862251, 18.447692583513938, 18.467684425974753, 18.48767628595439]}]

==> anc/figure6.json <==
[{"U": [0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 1.0, 2.0, 4.0, 6.0, 8.0, 10.0]}, {"nk_smaller": [1.9999999955459564, 1.9263587146000478, 1.7117396514796066, 1.5333519583504054, 1.4244607587244336, 1.353269893521566, 1.198219656413262, 1.115459073477581, 1.073040798420237, 1.0586825033153724, 1.0514219963221383, 1.0470229248063596]}, {"nk_larger": [-5.245415986256009e-09, 0.07362154493031617, 0.28821680178251874, 0.46659433272893275, 0.5754805778693465, 0.6466686481743529, 0.8017126555311866, 0.8844606670121525, 0.9268415814884398, 0.9411576915554818, 0.9483774246058244, 0.9527390796051082]}, {"P2": [0.06763755621742217, 0.04470440493025004, 0.025215252761228032, 0.014480085310108443, 0.009096556797546179, 0.0061715857664550195, 0.0017128738407458763, 0.0004689214018507946, 0.00013831865336632316, 7.112315171868131e-05, 4.509150427162272e-05, 3.179776876004547e-05]}]

==> anc/readme.txt <==
Energy (gaps) or interaction strength are in units of t.
delta is in units of 2\pi.
Data fro Fig. 19 is included in figure11.json
